CEO Arena: Evaluating Long-Horizon Multi-Agent Decision-Making in Competitive Markets

Long-horizon competition tests agents' ability to coordinate business decisions under uncertainty and adapt to changing rival strategies. We introduce CEO Arena, a benchmark that uses matched replacement evaluation to assess operating returns alongside an agent's effects on rivals and the market. Each CEO agent is compared with a reference policy in the same company under the same economic seed, holding other agents' identities and assignments fixed while all agents adapt. In a shared eight-company market spanning 500 simulated days, CEOs make sequential decisions on pricing, procurement, marketing, research and development, and service using private company information and noisy market signals, under resource constraints and delayed feedback. We evaluate eight LLM-based CEO agents in 27 main runs and 26 robustness runs. In the main evaluation, most agents have negative mean returns, and private gains can accompany market losses. Robustness analyses suggest that aggregate patterns extend beyond the original rule-based baseline; four of the 56 directed pairs show relatively stable effects. Memory, action, and accounting traces suggest demand capture and rivals' pricing and spending responses as possible explanations. CEO Arena provides a controlled testbed for studying long-horizon agent competition, strategic interaction, and market externalities.

==> anc/README.txt <==
Supporting data for CEO Arena. Paths cited in the paper are relative to this submission root.
data/formal contains the main evaluation summaries and protocol.
data/supplementary contains the repeated-run and baseline summaries.
data/workload contains model-use summaries.
research/rule_search_summary.json contains the rule-policy search results.


==> anc/data/formal/README.md <==
# Audited formal results

This directory is a secret-free projection of the completed 27-run campaign.
It is not a new model experiment or a replacement for the preserved server checkpoints.

- `arena_analysis.json`: typed Track A/B/C and per-model decision health. The canonical analysis hash is `5523b65dc1275c457c7e23eaff55e490a48cbd7c0ba863c67dc4634244a13cd7`.
- `trajectory_summary.json`: all 216 terminal company cases, explicit exit statuses, accounting and committed-action evidence for three cases, checkpoint/trace hashes, and descriptive cash paths. Intermediate cash is not interim official Score.
- `bankruptcy_rates.json`: explicit bankrupt outcomes divided by 24 for each candidate.
- `protocol.json`: allowlisted scientific fields from the final frozen plan. It omits host paths, API key indexes and credentials; it is not an executable campaign spec. The original plan hash is retained as provenance, not claimed to equal the projection's file hash.

All means and score differences originate in integer cents. Paper displays use USD thousands. The three seeds are 11, 29 and 47, and every candidate appears in eight lineups. Crossed lineups and common seeds are not independent model samples. Track C has one same-seat Rule counterfactual per target and seed.

Full independent Exact Replay verified 27 final states, 13,500 days and 1,944 windows without model calls. The portable verifier independently recomputes numerical summaries from these projected cases, but cannot replay omitted full world snapshots.

Trace paths are relative to the private campaign directory; they identify preserved evidence but the raw transcripts are not included here. Provider-private reasoning and credentials are excluded. Usage totals cover retained settled decisions; fresh-attempt archived usage is separate and neither establishes complete billed consumption.

Run `python paper/scripts/verify_formal_results.py` from the simulator repository environment to check the data, then use `render_results.py` to recreate the panels. No API keys are needed.


==> anc/data/formal/arena_analysis.json <==
{"track_a":{"claude-sonnet-5":{"model_id":"claude-sonnet-5","run_count":24,"mean_official_score_cents":-31435730.833333332},"deepseek-v4-flash":{"model_id":"deepseek-v4-flash","run_count":24,"mean_official_score_cents":-11450453.125},"deepseek-v4-pro":{"model_id":"deepseek-v4-pro","run_count":24,"mean_official_score_cents":-15933174.416666666},"deterministic-rule-ceo":{"model_id":"deterministic-rule-ceo","run_count":24,"mean_official_score_cents":-4729868.041666667},"doubao-seed-1.8":{"model_id":"doubao-seed-1.8","run_count":24,"mean_official_score_cents":-43487661.041666664},"gemini-3.8-flash":{"model_id":"gemini-3.8-flash","run_count":24,"mean_official_score_cents":-11978780.75},"gpt-5.6-sol":{"model_id":"gpt-5.6-sol","run_count":24,"mean_official_score_cents":9844188.916666666},"gpt-6-astra":{"model_id":"gpt-6-astra","run_count":24,"mean_official_score_cents":11694204.0},"qwen3.8-max":{"model_id":"qwen3.8-max","run_count":24,"mean_official_score_cents":804136.375}},"track_b":{"claude-sonnet-5":{"model_id":"claude-sonnet-5","run_count":24,"background_count":8,"scores_cents":[-39913289,-24236582,-48839237,-40605167,-35696512,-49602355,-14771785,-5931064,-27858320,-35833398,-40636749,-38280311,-15973609,-22543772,-48214659,-48787677,-13232997,-45238773,-27142111,-23544505,-39150198,-31717936,-20928886,-15777648],"mean_cents":-31435730.833333332,"between_background_std_cents":8142006.620220636,"within_background_std_cents":9742821.023886984,"backgrounds":[{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-39913289,-24236582,-48839237],"mean_cents":-37663036.0},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-40605167,-35696512,-49602355],"mean_cents":-41968011.333333336},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-14771785,-5931064,-27858320],"mean_cents":-16187056.333333334},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-35833398,-40636749,-38280311],"mean_cents":-38250152.666666664},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-15973609,-22543772,-48214659],"mean_cents":-28910680.0},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-48787677,-13232997,-45238773],"mean_cents":-35753149.0},{"model_ids":["deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-27142111,-23544505,-39150198],"mean_cents":-29945604.666666668},{"model_ids":["deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-31717936,-20928886,-15777648],"mean_cents":-22808156.666666668}],"minimum_cents":-49602355,"maximum_cents":-5931064},"deepseek-v4-flash":{"model_id":"deepseek-v4-flash","run_count":24,"background_count":8,"scores_cents":[-22210605,5484778,1969824,-14604381,-29881096,-38009977,-18301033,-43004843,-8940377,-950303,-13554860,-19873931,-12253121,3160831,-6603524,-7103850,-546095,-8980741,3259197,-13341035,-64707,-12993361,-1721176,-15746489],"mean_cents":-11450453.125,"between_background_std_cents":8541837.695102934,"within_background_std_cents":9054853.607924465,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-22210605,5484778,1969824],"mean_cents":-4918667.666666667},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-14604381,-29881096,-38009977],"mean_cents":-27498484.666666668},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-18301033,-43004843,-8940377],"mean_cents":-23415417.666666668},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-950303,-13554860,-19873931],"mean_cents":-11459698.0},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-12253121,3160831,-6603524],"mean_cents":-5231938.0},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-7103850,-546095,-8980741],"mean_cents":-5543562.0},{"model_ids":["claude-sonnet-5","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[3259197,-13341035,-64707],"mean_cents":-3382181.6666666665},{"model_ids":["deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-12993361,-1721176,-15746489],"mean_cents":-10153675.333333334}],"minimum_cents":-43004843,"maximum_cents":5484778},"deepseek-v4-pro":{"model_id":"deepseek-v4-pro","run_count":24,"background_count":8,"scores_cents":[-19061635,-57269792,-52668063,-31150796,-13174861,-22033942,-6632237,6137876,-10877900,-8356064,-54951373,-3403829,-1630528,-33114805,1138831,-7817339,1778327,-19073310,-22554214,5949644,-14043643,-5147550,-7613423,-6825560],"mean_cents":-15933174.416666666,"between_background_std_cents":12035134.719632464,"within_background_std_cents":13196460.960541222,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-19061635,-57269792,-52668063],"mean_cents":-42999830.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-31150796,-13174861,-22033942],"mean_cents":-22119866.333333332},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-6632237,6137876,-10877900],"mean_cents":-3790753.6666666665},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-8356064,-54951373,-3403829],"mean_cents":-22237088.666666668},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-1630528,-33114805,1138831],"mean_cents":-11202167.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-7817339,1778327,-19073310],"mean_cents":-8370774.0},{"model_ids":["claude-sonnet-5","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-22554214,5949644,-14043643],"mean_cents":-10216071.0},{"model_ids":["deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-5147550,-7613423,-6825560],"mean_cents":-6528844.333333333}],"minimum_cents":-57269792,"maximum_cents":6137876},"deterministic-rule-ceo":{"model_id":"deterministic-rule-ceo","run_count":24,"background_count":8,"scores_cents":[-8529156,-4528569,-3509517,-7908836,-2026154,-5923610,-7591447,-4585049,-6062448,-8160016,-2296586,-6429400,-1541105,-1057586,-4866798,-926644,-3302308,-4395096,-8237181,-7082967,-5397350,-6457948,304337,-3005399],"mean_cents":-4729868.041666667,"between_background_std_cents":1564430.313899781,"within_background_std_cents":2005217.1069222917,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-8529156,-4528569,-3509517],"mean_cents":-5522414.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-7908836,-2026154,-5923610],"mean_cents":-5286200.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-7591447,-4585049,-6062448],"mean_cents":-6079648.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-8160016,-2296586,-6429400],"mean_cents":-5628667.333333333},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-1541105,-1057586,-4866798],"mean_cents":-2488496.3333333335},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-926644,-3302308,-4395096],"mean_cents":-2874682.6666666665},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-8237181,-7082967,-5397350],"mean_cents":-6905832.666666667},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-6457948,304337,-3005399],"mean_cents":-3053003.3333333335}],"minimum_cents":-8529156,"maximum_cents":304337},"doubao-seed-1.8":{"model_id":"doubao-seed-1.8","run_count":24,"background_count":8,"scores_cents":[-42485440,-29868647,-30202790,-51528242,-42833866,-40800798,-23643341,-45801779,-44714249,-50655009,-49925533,-51370535,-51557674,-42364815,-51607976,-36439093,-36859612,-45146000,-39646931,-51108513,-51170326,-49039075,-50264016,-34669605],"mean_cents":-43487661.041666664,"between_background_std_cents":5327558.895547993,"within_background_std_cents":5862052.195702337,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-42485440,-29868647,-30202790],"mean_cents":-34185625.666666664},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-51528242,-42833866,-40800798],"mean_cents":-45054302.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-23643341,-45801779,-44714249],"mean_cents":-38053123.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-50655009,-49925533,-51370535],"mean_cents":-50650359.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-51557674,-42364815,-51607976],"mean_cents":-48510155.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-36439093,-36859612,-45146000],"mean_cents":-39481568.333333336},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-39646931,-51108513,-51170326],"mean_cents":-47308590.0},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-49039075,-50264016,-34669605],"mean_cents":-44657565.333333336}],"minimum_cents":-51607976,"maximum_cents":-23643341},"gemini-3.8-flash":{"model_id":"gemini-3.8-flash","run_count":24,"background_count":8,"scores_cents":[-23749015,-2574648,-7369259,-11012910,-17241964,-15647427,-6833772,-5269780,-24312729,-16940223,16344560,-27518530,2091009,-15310081,-19592442,-13868740,-4941904,1296821,-25263859,-18671705,3588578,-26556165,-11895391,-16241162],"mean_cents":-11978780.75,"between_background_std_cents":3436557.8910829825,"within_background_std_cents":10184669.11276688,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-23749015,-2574648,-7369259],"mean_cents":-11230974.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[-11012910,-17241964,-15647427],"mean_cents":-14634100.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-6833772,-5269780,-24312729],"mean_cents":-12138760.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-16940223,16344560,-27518530],"mean_cents":-9371397.666666666},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[2091009,-15310081,-19592442],"mean_cents":-10937171.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-13868740,-4941904,1296821],"mean_cents":-5837941.0},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-25263859,-18671705,3588578],"mean_cents":-13448995.333333334},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[-26556165,-11895391,-16241162],"mean_cents":-18230906.0}],"minimum_cents":-27518530,"maximum_cents":16344560},"gpt-5.6-sol":{"model_id":"gpt-5.6-sol","run_count":24,"background_count":8,"scores_cents":[5145155,6484233,15521295,401469,21225853,2750279,2316335,13728402,6468878,13702423,6929901,3473658,6286093,12976666,1964595,31353959,15406544,-2711397,880827,939400,6776186,9682101,34672826,19884853],"mean_cents":9844188.916666666,"between_background_std_cents":5314524.390557911,"within_background_std_cents":7708347.757676516,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra"],"seed_scores_cents":[5145155,6484233,15521295],"mean_cents":9050227.666666666},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","qwen3.8-max"],"seed_scores_cents":[401469,21225853,2750279],"mean_cents":8125867.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[2316335,13728402,6468878],"mean_cents":7504538.333333333},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[13702423,6929901,3473658],"mean_cents":8035327.333333333},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[6286093,12976666,1964595],"mean_cents":7075784.666666667},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[31353959,15406544,-2711397],"mean_cents":14683035.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[880827,939400,6776186],"mean_cents":2865471.0},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"seed_scores_cents":[9682101,34672826,19884853],"mean_cents":21413260.0}],"minimum_cents":-2711397,"maximum_cents":34672826},"gpt-6-astra":{"model_id":"gpt-6-astra","run_count":24,"background_count":8,"scores_cents":[6301150,13556817,18825491,4068703,1011998,11891375,3774590,40206049,3532711,11282748,36226484,4087347,10314886,6822770,1911320,27930585,15212138,1550503,1809452,4962785,17411036,7432398,29700934,836626],"mean_cents":11694204.0,"between_background_std_cents":4157933.6845743097,"within_background_std_cents":10366472.161626646,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol"],"seed_scores_cents":[6301150,13556817,18825491],"mean_cents":12894486.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","qwen3.8-max"],"seed_scores_cents":[4068703,1011998,11891375],"mean_cents":5657358.666666667},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[3774590,40206049,3532711],"mean_cents":15837783.333333334},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[11282748,36226484,4087347],"mean_cents":17198859.666666668},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[10314886,6822770,1911320],"mean_cents":6349658.666666667},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[27930585,15212138,1550503],"mean_cents":14897742.0},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[1809452,4962785,17411036],"mean_cents":8061091.0},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"seed_scores_cents":[7432398,29700934,836626],"mean_cents":12656652.666666666}],"minimum_cents":836626,"maximum_cents":40206049},"qwen3.8-max":{"model_id":"qwen3.8-max","run_count":24,"background_count":8,"scores_cents":[-336239,6669142,2316767,-8850523,7950779,13170522,-7657573,8808485,114197,-2164394,-3266790,-3342607,-5360198,-2378794,-1843421,22577917,5290034,3281153,-386402,-7070201,5349683,-14149678,-11068142,11645556],"mean_cents":804136.375,"between_background_std_cents":4576731.202073158,"within_background_std_cents":6870519.0491006365,"backgrounds":[{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol"],"seed_scores_cents":[-336239,6669142,2316767],"mean_cents":2883223.3333333335},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra"],"seed_scores_cents":[-8850523,7950779,13170522],"mean_cents":4090259.3333333335},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-7657573,8808485,114197],"mean_cents":421703.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-2164394,-3266790,-3342607],"mean_cents":-2924597.0},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-5360198,-2378794,-1843421],"mean_cents":-3194137.6666666665},{"model_ids":["claude-sonnet-5","deepseek-v4-flash","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[22577917,5290034,3281153],"mean_cents":10383034.666666666},{"model_ids":["claude-sonnet-5","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-386402,-7070201,5349683],"mean_cents":-702306.6666666666},{"model_ids":["deepseek-v4-flash","deepseek-v4-pro","deterministic-rule-ceo","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"seed_scores_cents":[-14149678,-11068142,11645556],"mean_cents":-4524088.0}],"minimum_cents":-14149678,"maximum_cents":22577917}},"track_c":{"claude-sonnet-5":{"model_id":"claude-sonnet-5","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-3","private_difference_cents":-42329729,"others_difference_cents":37624257,"system_difference_cents":-4705472,"directed_effects_cents":{"deepseek-v4-flash":5889511,"deepseek-v4-pro":-2669789,"doubao-seed-1.8":-2518599,"gemini-3.8-flash":28647174,"gpt-5.6-sol":-3396008,"gpt-6-astra":2882488,"qwen3.8-max":8789480}},{"seed":29,"background_model_ids":["deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-3","private_difference_cents":-13537334,"others_difference_cents":-20833634,"system_difference_cents":-34370968,"directed_effects_cents":{"deepseek-v4-flash":1175081,"deepseek-v4-pro":9391750,"doubao-seed-1.8":7899201,"gemini-3.8-flash":-3414690,"gpt-5.6-sol":-21696160,"gpt-6-astra":-22878164,"qwen3.8-max":8689348}},{"seed":47,"background_model_ids":["deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-3","private_difference_cents":-42233374,"others_difference_cents":-56106194,"system_difference_cents":-98339568,"directed_effects_cents":{"deepseek-v4-flash":6765748,"deepseek-v4-pro":-12247750,"doubao-seed-1.8":-16938371,"gemini-3.8-flash":-3351280,"gpt-5.6-sol":-17920258,"gpt-6-astra":1074694,"qwen3.8-max":-13488977}}],"mean_private_difference_cents":-32700145.666666668,"mean_others_difference_cents":-13105190.333333334,"mean_system_difference_cents":-45805336.0,"mean_directed_effects_cents":{"deepseek-v4-flash":4610113.333333333,"deepseek-v4-pro":-1841929.6666666667,"doubao-seed-1.8":-3852589.6666666665,"gemini-3.8-flash":7293734.666666667,"gpt-5.6-sol":-14337475.333333334,"gpt-6-astra":-6306994.0,"qwen3.8-max":1329950.3333333333},"positive_system_seed_count":0},"deepseek-v4-flash":{"model_id":"deepseek-v4-flash","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-7","private_difference_cents":1133331,"others_difference_cents":22048163,"system_difference_cents":23181494,"directed_effects_cents":{"claude-sonnet-5":-17069741,"deepseek-v4-pro":14736875,"doubao-seed-1.8":-11910743,"gemini-3.8-flash":27354868,"gpt-5.6-sol":5405266,"gpt-6-astra":8505434,"qwen3.8-max":-4973796}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-7","private_difference_cents":6536872,"others_difference_cents":34218552,"system_difference_cents":40755424,"directed_effects_cents":{"claude-sonnet-5":7695889,"deepseek-v4-pro":-4171317,"doubao-seed-1.8":8743698,"gemini-3.8-flash":3361624,"gpt-5.6-sol":12037266,"gpt-6-astra":1859985,"qwen3.8-max":4691407}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-7","private_difference_cents":-3583391,"others_difference_cents":-85613873,"system_difference_cents":-89197264,"directed_effects_cents":{"claude-sonnet-5":-29461125,"deepseek-v4-pro":-5029667,"doubao-seed-1.8":-437650,"gemini-3.8-flash":-23181020,"gpt-5.6-sol":-4811591,"gpt-6-astra":-15499716,"qwen3.8-max":-7193104}}],"mean_private_difference_cents":1362270.6666666667,"mean_others_difference_cents":-9782386.0,"mean_system_difference_cents":-8420115.333333334,"mean_directed_effects_cents":{"claude-sonnet-5":-12944992.333333334,"deepseek-v4-pro":1845297.0,"doubao-seed-1.8":-1201565.0,"gemini-3.8-flash":2511824.0,"gpt-5.6-sol":4210313.666666667,"gpt-6-astra":-1711432.3333333333,"qwen3.8-max":-2491831.0},"positive_system_seed_count":2},"deepseek-v4-pro":{"model_id":"deepseek-v4-pro","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-2","private_difference_cents":-6890695,"others_difference_cents":-101789125,"system_difference_cents":-108679820,"directed_effects_cents":{"claude-sonnet-5":-21645566,"deepseek-v4-flash":-10363047,"doubao-seed-1.8":-15118581,"gemini-3.8-flash":15959749,"gpt-5.6-sol":-25067866,"gpt-6-astra":-17615699,"qwen3.8-max":-27938115}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-2","private_difference_cents":5080635,"others_difference_cents":-11255006,"system_difference_cents":-6174371,"directed_effects_cents":{"claude-sonnet-5":10311508,"deepseek-v4-flash":12794940,"doubao-seed-1.8":-5505203,"gemini-3.8-flash":-10368177,"gpt-5.6-sol":-2429878,"gpt-6-astra":-8389368,"qwen3.8-max":-7668828}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-2","private_difference_cents":-14678214,"others_difference_cents":-42443613,"system_difference_cents":-57121827,"directed_effects_cents":{"claude-sonnet-5":-6088575,"deepseek-v4-flash":-8916034,"doubao-seed-1.8":-6461976,"gemini-3.8-flash":-20889263,"gpt-5.6-sol":4675992,"gpt-6-astra":360817,"qwen3.8-max":-5124574}}],"mean_private_difference_cents":-5496091.333333333,"mean_others_difference_cents":-51829248.0,"mean_system_difference_cents":-57325339.333333336,"mean_directed_effects_cents":{"claude-sonnet-5":-5807544.333333333,"deepseek-v4-flash":-2161380.3333333335,"doubao-seed-1.8":-9028586.666666666,"gemini-3.8-flash":-5099230.333333333,"gpt-5.6-sol":-7607250.666666667,"gpt-6-astra":-8548083.333333334,"qwen3.8-max":-13577172.333333334},"positive_system_seed_count":0},"doubao-seed-1.8":{"model_id":"doubao-seed-1.8","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-8","private_difference_cents":-50016569,"others_difference_cents":-26400372,"system_difference_cents":-76416941,"directed_effects_cents":{"claude-sonnet-5":-32814068,"deepseek-v4-flash":5149271,"deepseek-v4-pro":-6186811,"gemini-3.8-flash":19031232,"gpt-5.6-sol":-7416330,"gpt-6-astra":-967862,"qwen3.8-max":-3195804}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-8","private_difference_cents":-41307229,"others_difference_cents":-13626613,"system_difference_cents":-54933842,"directed_effects_cents":{"claude-sonnet-5":9310775,"deepseek-v4-flash":-3706926,"deepseek-v4-pro":34893132,"gemini-3.8-flash":-31654641,"gpt-5.6-sol":6046765,"gpt-6-astra":-29403714,"qwen3.8-max":887996}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-8","private_difference_cents":-46741178,"others_difference_cents":-13873288,"system_difference_cents":-60614466,"directed_effects_cents":{"claude-sonnet-5":2975886,"deepseek-v4-flash":-2377217,"deepseek-v4-pro":-20212141,"gemini-3.8-flash":7926088,"gpt-5.6-sol":-1509063,"gpt-6-astra":-2176027,"qwen3.8-max":1499186}}],"mean_private_difference_cents":-46021658.666666664,"mean_others_difference_cents":-17966757.666666668,"mean_system_difference_cents":-63988416.333333336,"mean_directed_effects_cents":{"claude-sonnet-5":-6842469.0,"deepseek-v4-flash":-311624.0,"deepseek-v4-pro":2831393.3333333335,"gemini-3.8-flash":-1565773.6666666667,"gpt-5.6-sol":-959542.6666666666,"gpt-6-astra":-10849201.0,"qwen3.8-max":-269540.6666666667},"positive_system_seed_count":0},"gemini-3.8-flash":{"model_id":"gemini-3.8-flash","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-6","private_difference_cents":10251025,"others_difference_cents":-6664337,"system_difference_cents":3586688,"directed_effects_cents":{"claude-sonnet-5":-12954279,"deepseek-v4-flash":-6153547,"deepseek-v4-pro":538725,"doubao-seed-1.8":-902665,"gpt-5.6-sol":3969758,"gpt-6-astra":6540296,"qwen3.8-max":2297375}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-6","private_difference_cents":-13013495,"others_difference_cents":59380641,"system_difference_cents":46367146,"directed_effects_cents":{"claude-sonnet-5":27403752,"deepseek-v4-flash":13008765,"deepseek-v4-pro":56729700,"doubao-seed-1.8":7560718,"gpt-5.6-sol":-751736,"gpt-6-astra":-33383279,"qwen3.8-max":-11187279}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gpt-5.6-sol","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-6","private_difference_cents":-13163042,"others_difference_cents":-20055486,"system_difference_cents":-33218528,"directed_effects_cents":{"claude-sonnet-5":-6958462,"deepseek-v4-flash":10893190,"deepseek-v4-pro":-15669481,"doubao-seed-1.8":-237441,"gpt-5.6-sol":-4504283,"gpt-6-astra":-1621391,"qwen3.8-max":-1957618}}],"mean_private_difference_cents":-5308504.0,"mean_others_difference_cents":10886939.333333334,"mean_system_difference_cents":5578435.333333333,"mean_directed_effects_cents":{"claude-sonnet-5":2497003.6666666665,"deepseek-v4-flash":5916136.0,"deepseek-v4-pro":13866314.666666666,"doubao-seed-1.8":2140204.0,"gpt-5.6-sol":-428753.6666666667,"gpt-6-astra":-9488124.666666666,"qwen3.8-max":-3615840.6666666665},"positive_system_seed_count":2},"gpt-5.6-sol":{"model_id":"gpt-5.6-sol","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-5","private_difference_cents":13877540,"others_difference_cents":-33256855,"system_difference_cents":-19379315,"directed_effects_cents":{"claude-sonnet-5":-34015892,"deepseek-v4-flash":11197183,"deepseek-v4-pro":-1185102,"doubao-seed-1.8":-27914333,"gemini-3.8-flash":8924781,"gpt-6-astra":6246183,"qwen3.8-max":3490325}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-5","private_difference_cents":17561715,"others_difference_cents":19675128,"system_difference_cents":37236843,"directed_effects_cents":{"claude-sonnet-5":-7301933,"deepseek-v4-flash":42458748,"deepseek-v4-pro":-4359549,"doubao-seed-1.8":3436964,"gemini-3.8-flash":-10040301,"gpt-6-astra":5810772,"qwen3.8-max":-10329573}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-6-astra","qwen3.8-max"],"target_company_id":"company-5","private_difference_cents":8027043,"others_difference_cents":-52783665,"system_difference_cents":-44756622,"directed_effects_cents":{"claude-sonnet-5":-17380453,"deepseek-v4-flash":-40364,"deepseek-v4-pro":-8195410,"doubao-seed-1.8":-6893727,"gemini-3.8-flash":4720287,"gpt-6-astra":-9980055,"qwen3.8-max":-15013943}}],"mean_private_difference_cents":13155432.666666666,"mean_others_difference_cents":-22121797.333333332,"mean_system_difference_cents":-8966364.666666666,"mean_directed_effects_cents":{"claude-sonnet-5":-19566092.666666668,"deepseek-v4-flash":17871855.666666668,"deepseek-v4-pro":-4580020.333333333,"doubao-seed-1.8":-10457032.0,"gemini-3.8-flash":1201589.0,"gpt-6-astra":692300.0,"qwen3.8-max":-7284397.0},"positive_system_seed_count":1},"gpt-6-astra":{"model_id":"gpt-6-astra","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"target_company_id":"company-1","private_difference_cents":18223722,"others_difference_cents":36586630,"system_difference_cents":54810352,"directed_effects_cents":{"claude-sonnet-5":-8182510,"deepseek-v4-flash":7500531,"deepseek-v4-pro":23333457,"doubao-seed-1.8":-29432,"gemini-3.8-flash":13103919,"gpt-5.6-sol":5884624,"qwen3.8-max":-5023959}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"target_company_id":"company-1","private_difference_cents":8848924,"others_difference_cents":51855515,"system_difference_cents":60704439,"directed_effects_cents":{"claude-sonnet-5":22463515,"deepseek-v4-flash":29335001,"deepseek-v4-pro":14953188,"doubao-seed-1.8":469051,"gemini-3.8-flash":1931883,"gpt-5.6-sol":-8249187,"qwen3.8-max":-9047936}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","qwen3.8-max"],"target_company_id":"company-1","private_difference_cents":7834930,"others_difference_cents":16655385,"system_difference_cents":24490315,"directed_effects_cents":{"claude-sonnet-5":4363582,"deepseek-v4-flash":29029236,"deepseek-v4-pro":2960632,"doubao-seed-1.8":-10807178,"gemini-3.8-flash":-3945015,"gpt-5.6-sol":-785684,"qwen3.8-max":-4160188}}],"mean_private_difference_cents":11635858.666666666,"mean_others_difference_cents":35032510.0,"mean_system_difference_cents":46668368.666666664,"mean_directed_effects_cents":{"claude-sonnet-5":6214862.333333333,"deepseek-v4-flash":21954922.666666668,"deepseek-v4-pro":13749092.333333334,"doubao-seed-1.8":-3455853.0,"gemini-3.8-flash":3696929.0,"gpt-5.6-sol":-1050082.3333333333,"qwen3.8-max":-6077361.0},"positive_system_seed_count":3},"qwen3.8-max":{"model_id":"qwen3.8-max","baseline_model_id":"deterministic-rule-ceo","pair_count":3,"seed_comparisons":[{"seed":11,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"target_company_id":"company-4","private_difference_cents":3168958,"others_difference_cents":39399127,"system_difference_cents":42568085,"directed_effects_cents":{"claude-sonnet-5":-8874388,"deepseek-v4-flash":15106755,"deepseek-v4-pro":11244296,"doubao-seed-1.8":-9072234,"gemini-3.8-flash":25840024,"gpt-5.6-sol":1140938,"gpt-6-astra":4013736}},{"seed":29,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"target_company_id":"company-4","private_difference_cents":2149775,"others_difference_cents":38547616,"system_difference_cents":40697391,"directed_effects_cents":{"claude-sonnet-5":11003585,"deepseek-v4-flash":-6030873,"deepseek-v4-pro":59048119,"doubao-seed-1.8":-12496168,"gemini-3.8-flash":-12735433,"gpt-5.6-sol":6492433,"gpt-6-astra":-6734047}},{"seed":47,"background_model_ids":["claude-sonnet-5","deepseek-v4-flash","deepseek-v4-pro","doubao-seed-1.8","gemini-3.8-flash","gpt-5.6-sol","gpt-6-astra"],"target_company_id":"company-4","private_difference_cents":1666096,"others_difference_cents":-37854588,"system_difference_cents":-36188492,"directed_effects_cents":{"claude-sonnet-5":3600464,"deepseek-v4-flash":-10950565,"deepseek-v4-pro":33594753,"doubao-seed-1.8":-21405186,"gemini-3.8-flash":-12223183,"gpt-5.6-sol":-13556700,"gpt-6-astra":-16914171}}],"mean_private_difference_cents":2328276.3333333335,"mean_others_difference_cents":13364051.666666666,"mean_system_difference_cents":15692328.0,"mean_directed_effects_cents":{"claude-sonnet-5":1909887.0,"deepseek-v4-flash":-624894.3333333334,"deepseek-v4-pro":34629056.0,"doubao-seed-1.8":-14324529.333333334,"gemini-3.8-flash":293802.6666666667,"gpt-5.6-sol":-1974443.0,"gpt-6-astra":-6544827.333333333},"positive_system_seed_count":2}},"health":{"claude-sonnet-5":{"model_id":"claude-sonnet-5","decision_count":1680,"failure_count":407,"failure_rate":0.24226190476190476,"status_counts":{"budget_exhausted":397,"sealed":1273,"timeout":10},"recovery":{"protocol_errors":659,"tool_errors":6760,"windows_with_errors":1495,"recovered_windows":1145,"infrastructure_timeout_count":10},"recovery_rate":0.7658862876254181},"deepseek-v4-flash":{"model_id":"deepseek-v4-flash","decision_count":1705,"failure_count":21,"failure_rate":0.012316715542521995,"status_counts":{"budget_exhausted":12,"protocol_error":1,"sealed":1684,"timeout":8},"recovery":{"protocol_errors":7,"tool_errors":2214,"windows_with_errors":1114,"recovered_windows":1110,"infrastructure_timeout_count":8},"recovery_rate":0.9964093357271095},"deepseek-v4-pro":{"model_id":"deepseek-v4-pro","decision_count":1556,"failure_count":0,"failure_rate":0.0,"status_counts":{"sealed":1556},"recovery":{"protocol_errors":372,"tool_errors":6251,"windows_with_errors":1510,"recovered_windows":1510,"infrastructure_timeout_count":0},"recovery_rate":1.0},"deterministic-rule-ceo":{"model_id":"deterministic-rule-ceo","decision_count":1728,"failure_count":0,"failure_rate":0.0,"status_counts":{"sealed":1728},"recovery":{"protocol_errors":0,"tool_errors":0,"windows_with_errors":0,"recovered_windows":0,"infrastructure_timeout_count":0},"recovery_rate":null},"doubao-seed-1.8":{"model_id":"doubao-seed-1.8","decision_count":1497,"failure_count":94,"failure_rate":0.06279225116900468,"status_counts":{"budget_exhausted":94,"sealed":1403},"recovery":{"protocol_errors":12,"tool_errors":8566,"windows_with_errors":1472,"recovered_windows":1378,"infrastructure_timeout_count":0},"recovery_rate":0.936141304347826},"gemini-3.8-flash":{"model_id":"gemini-3.8-flash","decision_count":1728,"failure_count":123,"failure_rate":0.07118055555555555,"status_counts":{"budget_exhausted":123,"sealed":1605},"recovery":{"protocol_errors":66,"tool_errors":5620,"windows_with_errors":1627,"recovered_windows":1511,"infrastructure_timeout_count":0},"recovery_rate":0.9287031346035648},"gpt-5.6-sol":{"model_id":"gpt-5.6-sol","decision_count":1728,"failure_count":37,"failure_rate":0.02141203703703704,"status_counts":{"budget_exhausted":27,"sealed":1691,"timeout":10},"recovery":{"protocol_errors":20,"tool_errors":9896,"windows_with_errors":1666,"recovered_windows":1630,"infrastructure_timeout_count":10},"recovery_rate":0.978391356542617},"gpt-6-astra":{"model_id":"gpt-6-astra","decision_count":1728,"failure_count":13,"failure_rate":0.007523148148148148,"status_counts":{"budget_exhausted":9,"sealed":1715,"timeout":4},"recovery":{"protocol_errors":4,"tool_errors":3682,"windows_with_errors":1219,"recovered_windows":1209,"infrastructure_timeout_count":4},"recovery_rate":0.9917965545529123},"qwen3.8-max":{"model_id":"qwen3.8-max","decision_count":1728,"failure_count":21,"failure_rate":0.012152777777777778,"status_counts":{"budget_exhausted":21,"sealed":1707},"recovery":{"protocol_errors":99,"tool_errors":1855,"windows_with_errors":1015,"recovered_windows":1001,"infrastructure_timeout_count":0},"recovery_rate":0.9862068965517241}}}


==> anc/data/formal/bankruptcy_rates.json <==
{
  "claude-sonnet-5": 0.125,
  "deepseek-v4-flash": 0.041666666666666664,
  "deepseek-v4-pro": 0.125,
  "deterministic-rule-ceo": 0,
  "doubao-seed-1.8": 0.375,
  "gemini-3.8-flash": 0,
  "gpt-5.6-sol": 0,
  "gpt-6-astra": 0,
  "qwen3.8-max": 0
}


==> anc/data/formal/protocol.json <==
{
  "artifact_kind": "secret-free-scientific-protocol",
  "campaign_id": "retail-eight-models-20260911",
  "plan_hash": "3ee34a22e881b7be1cc5dc39368a9c1d113032b049b6912686ff5dd5cf672cb9",
  "analysis_canonical_hash": "5523b65dc1275c457c7e23eaff55e490a48cbd7c0ba863c67dc4634244a13cd7",
  "protocol_version": "ceos-campaign-plan-v6",
  "company_count": 8,
  "days": 500,
  "seeds": [
    11,
    29,
    47
  ],
  "model_order": [
    "gpt-6-astra",
    "deepseek-v4-pro",
    "claude-sonnet-5",
    "qwen3.8-max",
    "gpt-5.6-sol",
    "gemini-3.8-flash",
    "deepseek-v4-flash",
    "doubao-seed-1.8"
  ],
  "scenario_template": {
    "scenario_id": "ceos-market-v3",
    "seed": 0,
    "total_days": 500,
    "days_per_decision_window": 7,
    "initial_cash_cents": 50000000,
    "initial_capacity_tier": 0,
    "channels": [
      "search",
      "display",
      "affiliate"
    ],
    "products": [
      {
        "product_id": "A",
        "base_quality": 0.55,
        "unit_cost_cents": 2600,
        "salvage_value_cents": 800,
        "holding_cost_cents": 2,
        "procurement_lead_days": 5,
        "initial_inventory": 600,
        "initial_price_cents": 4000
      },
      {
        "product_id": "B",
        "base_quality": 0.68,
        "unit_cost_cents": 4800,
        "salvage_value_cents": 1500,
        "holding_cost_cents": 3,
        "procurement_lead_days": 7,
        "initial_inventory": 400,
        "initial_price_cents": 7500
      },
      {
        "product_id": "C",
        "base_quality": 0.82,
        "unit_cost_cents": 8500,
        "salvage_value_cents": 2600,
        "holding_cost_cents": 6,
        "procurement_lead_days": 10,
        "initial_inventory": 200,
        "initial_price_cents": 13500
      }
    ],
    "segments": [
      {
        "segment_id": "value",
        "base_daily_demand": 240,
        "price_reference_cents": 4500,
        "price_weight": 5.8,
        "quality_weight": 1.7,
        "service_weight": 0.7,
        "awareness_weight": 0.3,
        "loyalty_weight": 0.5,
        "outside_utility": -2.145,
        "macro_sensitivity": 1.2,
        "seasonal_amplitude": 0.1,
        "seasonal_period_days": 7,
        "expected_quality": 0.5,
        "service_level_target": 2,
        "price_expectation_quality_slope": 0.12,
        "product_match": {
          "A": 0.45,
          "B": 0.05,
          "C": -0.35
        },
        "channel_effectiveness": {
          "search": 1.25,
          "display": 0.7,
          "affiliate": 1.05
        }
      },
      {
        "segment_id": "mainstream",
        "base_daily_demand": 300,
        "price_reference_cents": 8000,
        "price_weight": 4.4,
        "quality_weight": 2.6,
        "service_weight": 1,
        "awareness_weight": 0.4,
        "loyalty_weight": 0.8,
        "outside_utility": -0.921,
        "macro_sensitivity": 1,
        "seasonal_amplitude": 0.08,
        "seasonal_period_days": 30,
        "expected_quality": 0.63,
        "service_level_target": 1.5,
        "price_expectation_quality_slope": 0.12,
        "product_match": {
          "A": 0,
          "B": 0.4,
          "C": 0
        },
        "channel_effectiveness": {
          "search": 1,
          "display": 1.1,
          "affiliate": 0.9
        }
      },
      {
        "segment_id": "premium",
        "base_daily_demand": 150,
        "price_reference_cents": 14000,
        "price_weight": 2.2,
        "quality_weight": 2.7,
        "service_weight": 1.6,
        "awareness_weight": 0.3,
        "loyalty_weight": 1.1,
        "outside_utility": 0.086,
        "macro_sensitivity": 0.7,
        "seasonal_amplitude": 0.12,
        "seasonal_period_days": 90,
        "expected_quality": 0.78,
        "service_level_target": 1,
        "price_expectation_quality_slope": 0.12,
        "product_match": {
          "A": -0.45,
          "B": 0,
          "C": 0.55
        },
        "channel_effectiveness": {
          "search": 0.85,
          "display": 1.2,
          "affiliate": 1.15
        }
      }
    ],
    "capacity_tiers": [
      {
        "tier": 0,
        "units_per_day": 60,
        "daily_cost_cents": 40000,
        "expansion_cost_cents": 0,
        "expansion_lead_days": 1
      },
      {
        "tier": 1,
        "units_per_day": 90,
        "daily_cost_cents": 53000,
        "expansion_cost_cents": 1200000,
        "expansion_lead_days": 21
      },
      {
        "tier": 2,
        "units_per_day": 135,
        "daily_cost_cents": 73000,
        "expansion_cost_cents": 3000000,
        "expansion_lead_days": 35
      },
      {
        "tier": 3,
        "units_per_day": 200,
        "daily_cost_cents": 100000,
        "expansion_cost_cents": 6000000,
        "expansion_lead_days": 49
      }
    ],
    "marketing": {
      "attention_power": 0.45,
      "outside_attention": 1,
      "goodwill_decay": 0.025,
      "awareness_gain": 0.08,
      "spend_reference_cents": 10000
    },
    "innovation": {
      "daily_depreciation": 0.00045,
      "development_delay_days": 7,
      "development_capital_multiplier": 2,
      "quality_scale": 0.18,
      "capital_reference_cents": 5000000,
      "project_cost_cents": {
        "1": 1000000,
        "2": 3000000,
        "3": 7500000
      },
      "project_median_days": {
        "1": 45,
        "2": 90,
        "3": 150
      },
      "project_capital_gain_cents": {
        "1": 2000000,
        "2": 7000000,
        "3": 20000000
      },
      "project_duration_log_std": 0.25,
      "project_gain_log_std": 0.2
    },
    "operations": {
      "base_failure_probability": 0.03,
      "failure_probability_floor": 0.001,
      "reliability_spend_scale_cents": 6000,
      "support_agent_daily_cost_cents": 30000,
      "tickets_per_agent_day": 12,
      "base_ticket_rate": 0.015,
      "failure_ticket_rate": 0.2,
      "satisfaction_alpha": 0.04,
      "negative_experience_weight": 1.8,
      "abandonment_daily_rate": 0.05,
      "stockout_switch_probability": 0.76,
      "wait_satisfaction_weight": 0.15,
      "failure_satisfaction_weight": 1,
      "issue_satisfaction_weight": 1,
      "remediation_cost_per_failure_cents": 1200
    },
    "research": {
      "level_cost_cents": {
        "1": 100000,
        "2": 250000,
        "3": 600000,
        "4": 1250000,
        "5": 2500000
      },
      "level_delay_days": {
        "1": 2,
        "2": 4,
        "3": 7,
        "4": 10,
        "5": 14
      },
      "level_signal_std": {
        "1": 0.65,
        "2": 0.4,
        "3": 0.25,
        "4": 0.15,
        "5": 0.08
      },
      "prior_std": 0.8,
      "weekly_process_std": 0.03
    },
    "capacity_policy": {
      "startup_cost_bps": 1000,
      "cancellation_fee_bps": 500,
      "downsize_fee_per_tier_cents": 100000,
      "downsize_lead_days": 7
    },
    "market_dynamics": {
      "phases": [
        {
          "phase_id": "balanced",
          "demand_multiplier": 1,
          "segment_weights": {},
          "price_weight_multiplier": 1,
          "quality_weight_multiplier": 1,
          "service_weight_multiplier": 1,
          "quality_expectation_shift": 0
        },
        {
          "phase_id": "price_pressure",
          "demand_multiplier": 0.9,
          "segment_weights": {
            "value": 1.5,
            "mainstream": 1,
            "premium": 0.7
          },
          "price_weight_multiplier": 1.08,
          "quality_weight_multiplier": 0.9,
          "service_weight_multiplier": 1,
          "quality_expectation_shift": 0
        },
        {
          "phase_id": "quality_growth",
          "demand_multiplier": 1.1,
          "segment_weights": {
            "value": 0.8,
            "mainstream": 1,
            "premium": 1.4
          },
          "price_weight_multiplier": 0.95,
          "quality_weight_multiplier": 1.25,
          "service_weight_multiplier": 1,
          "quality_expectation_shift": 0.035
        },
        {
          "phase_id": "delivery_peak",
          "demand_multiplier": 1.35,
          "segment_weights": {},
          "price_weight_multiplier": 0.97,
          "quality_weight_multiplier": 1,
          "service_weight_multiplier": 1.35,
          "quality_expectation_shift": 0
        }
      ],
      "transitions": [
        [
          0.9833333333333333,
          0.005555555555555556,
          0.005555555555555556,
          0.005555555555555556
        ],
        [
          0.005555555555555556,
          0.9833333333333333,
          0.005555555555555556,
          0.005555555555555556
        ],
        [
          0.005555555555555556,
          0.005555555555555556,
          0.9833333333333333,
          0.005555555555555556
        ],
        [
          0.005555555555555556,
          0.005555555555555556,
          0.005555555555555556,
          0.9833333333333333
        ]
      ],
      "initial_phase": 0,
      "publication_delay_days": 7,
      "daily_quality_drift": 0.00015,
      "maximum_quality_drift": 0.075
    },
    "macro_mean": 1,
    "macro_reversion": 0.02,
    "macro_volatility": 0.0016,
    "macro_publication_delay_days": 7,
    "tender_interval_days": 14,
    "tender_bid_window_days": 7,
    "tender_delivery_days": 7,
    "tender_default_penalty_bps": 1000
  },
  "scenario_hash": "893815172625d7d8dffb5bc021375001f123f565e204331b5b2b406c5fccb749",
  "routes": [
    {
      "model_id": "claude-sonnet-5",
      "inference": {
        "protocol": "anthropic-messages",
        "effort": "max",
        "thinking": "adaptive",
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_tokens",
        "max_output_tokens": 128000,
        "expected_model_ids": [
          "claude-sonnet-5"
        ]
      }
    },
    {
      "model_id": "deepseek-v4-flash",
      "inference": {
        "protocol": "openai-compatible-chat",
        "effort": "max",
        "thinking": "enabled",
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_tokens",
        "max_output_tokens": 393216,
        "expected_model_ids": [
          "deepseek-v4-flash",
          "deepseek-flash"
        ]
      }
    },
    {
      "model_id": "deepseek-v4-pro",
      "inference": {
        "protocol": "openai-compatible-chat",
        "effort": "max",
        "thinking": "enabled",
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_tokens",
        "max_output_tokens": 393216,
        "expected_model_ids": [
          "deepseek-v4-pro"
        ]
      }
    },
    {
      "model_id": "doubao-seed-1.8",
      "inference": {
        "protocol": "openai-compatible-chat",
        "effort": "high",
        "thinking": "enabled",
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_completion_tokens",
        "max_output_tokens": 65536,
        "expected_model_ids": [
          "doubao-seed-1.8",
          "doubao-seed-1-8-251228"
        ]
      }
    },
    {
      "model_id": "gemini-3.8-flash",
      "inference": {
        "protocol": "openai-compatible-chat",
        "effort": "high",
        "thinking": null,
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_tokens",
        "max_output_tokens": 65536,
        "expected_model_ids": [
          "gemini-3.8-flash"
        ]
      }
    },
    {
      "model_id": "gpt-5.6-sol",
      "inference": {
        "protocol": "openai-responses",
        "effort": "max",
        "thinking": null,
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_output_tokens",
        "max_output_tokens": 128000,
        "expected_model_ids": [
          "gpt-5.6-sol",
          "gpt-6-sol"
        ]
      }
    },
    {
      "model_id": "gpt-6-astra",
      "inference": {
        "protocol": "openai-responses",
        "effort": "max",
        "thinking": null,
        "enable_thinking": false,
        "preserve_thinking": false,
        "output_token_field": "max_output_tokens",
        "max_output_tokens": 128000,
        "expected_model_ids": [
          "gpt-6-astra"
        ]
      }
    },
    {
      "model_id": "qwen3.8-max",
      "inference": {
        "protocol": "openai-compatible-chat",
        "effort": "xhigh",
        "thinking": null,
        "enable_thinking": true,
        "preserve_thinking": true,
        "output_token_field": "max_completion_tokens",
        "max_output_tokens": 65536,
        "expected_model_ids": [
          "qwen3.8-max"
        ]
      }
    }
  ],
  "budget": {
    "max_provider_turns": 32,
    "max_tool_calls": null,
    "max_output_tokens": 131072,
    "timeout_seconds": 3600
  },
  "execution": {
    "schedule": "seed_priority",
    "max_concurrent_runs": 30
  },
  "lineups": [
    {
      "lineup_id": "lineup-9912a0ca18c8cb0a5c504ad82b33ddd73c32e3c6b929fd0679e9308ad478d7b1",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-4f07c5058b82f531a8ef28582fab34e1f307afdcad4ba906778e2b21a50a60ac",
      "model_ids": [
        "deterministic-rule-ceo",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-baac312b9d4def9ec93afc031e6fb65074c7e2c4ae539286630343dce89f455c",
      "model_ids": [
        "gpt-6-astra",
        "deterministic-rule-ceo",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-0d7957812637b35ec2c8ff4089ec846f80b4302af3ba0ea065c7fceaaa9ac713",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "deterministic-rule-ceo",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-eeb0185327a2401adce0d8a41fe9863ac6de548d9bfe048a6b525019a8a41214",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "deterministic-rule-ceo",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-8fee0b32907c6c4a9ce96db8ab1857cb78b2943d251d9b13cad364029be56b82",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "deterministic-rule-ceo",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-9fb432634201cbffad84626884b70d4bb8097f46c9c1216955792e546759c210",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "deterministic-rule-ceo",
        "deepseek-v4-flash",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-f22718fa254a9378da10528cb255cbcc1eb6939d1a0b348c94773faea89f9f4e",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deterministic-rule-ceo",
        "doubao-seed-1.8"
      ]
    },
    {
      "lineup_id": "lineup-e565c38e8dcf40b4cf4170a2a940fc5ea8958cd4a463211f5fbeb855f5d37b9f",
      "model_ids": [
        "gpt-6-astra",
        "deepseek-v4-pro",
        "claude-sonnet-5",
        "qwen3.8-max",
        "gpt-5.6-sol",
        "gemini-3.8-flash",
        "deepseek-v4-flash",
        "deterministic-rule-ceo"
      ]
    }
  ],
  "simulation_fingerprints": {
    "decision_protocol_version": "ceos-decision-v9",
    "opencode_commit": "1be9fd55a9326d5e7b09786195e5669e311e61b4",
    "bun_version": "1.3.14",
    "python_version": "3.13.15",
    "dependency:httpx": "0.28.1",
    "dependency:numpy": "2.5.2",
    "dependency:pydantic": "2.13.4",
    ".python-version": "02e735b3dfe1c32833eb550b7ff8ffa17f5f2bc3fa1e7bae61a8f5a3883ce398",
    "OpenCode/bun.lock": "6dacd1ba4cb7ed7aff7cdf7ebfe589fb51763c646102feab7c9144c7f7d66b5b",
    "agent_worker/package.json": "3d09ce8ae213bc2efd0f12fa0b8035b5d13569ca3567d421738b597e80022a06",
    "agent_worker/src/bridge.ts": "a5755459f538b923a8498b3399ade3d1a2ff462b8fe72262583f16b5a6da6c74",
    "agent_worker/src/briefing.ts": "b9fce788708bcca17b491e6df8943250357de81d1e0040ec56d3a7f37e77feb0",
    "agent_worker/src/budget.test.ts": "8e4aeb3abc348366397627bd75145971c3e6767404f72435da7e04a00bfa2d6a",
    "agent_worker/src/budget.ts": "84a2616f441be4a19b6b11d51c40f0fe12ed7d848bfa4a371a9fb07ea1769f5e",
    "agent_worker/src/compatibility.test.ts": "d27414c8e7d59d2cc393d633e80e811a5adca2aa59f1be717faf54a85bbc6b8e",
    "agent_worker/src/compatibility.ts": "6e191c7e1c14cf4c33fcb8773216ae3b286b76e6cf21c99bfae31468226302e8",
    "agent_worker/src/continuation.test.ts": "40051908fdaf876a9a5fa2bb3bbb7ece3bd74a4d995e4f9c006ddb53aa09686f",
    "agent_worker/src/continuation.ts": "9d57d200a8a834e7cef1114a3425e2b25f95ded2b40bb9752f0ec270b4f18a90",
    "agent_worker/src/conversation.ts": "fc37e6fb1db1226ebca28e94bd343cda61d9d5c12d8f9c9505105e5804917964",
    "agent_worker/src/deadline.test.ts": "b79bd24bce6bb9e369b57c8517e6b17c52473c3a545eb66ffb7390856bd369c1",
    "agent_worker/src/draft.test.ts": "0dd389753d0c8479916e5337ec632889bec4e209d71a008b71bef12e39c0ef8a",
    "agent_worker/src/draft.ts": "948725deb9a081e009f4b764e82116bec759d390af79591574aeacc761c88419",
    "agent_worker/src/fable.ts": "14f8a4c22c0b1b9857cec68a107b7a67e63036e0adbb7a641d82a7b4f2661841",
    "agent_worker/src/failure.test.ts": "5d8c10f02fcb05e78500548db4007a6a64ab36cce9774abc23be3c692b63478c",
    "agent_worker/src/failure.ts": "45bf33c75a4590dc15916ebec98e6da798760ad4a0b34d11a6e93e1919e2b3c8",
    "agent_worker/src/identity.test.ts": "97f4cf0ddc3977fe983f48124788538fc225d9725a0468ef65d862b8dc929ea1",
    "agent_worker/src/identity.ts": "7148714715bf5db42ad3ca3705586fe9f3890651bacc054f3bfa66e6f28dfa52",
    "agent_worker/src/index.ts": "5d0cfc221ed8e638337369aefaf4e3ac25a5b346ea6e43e8264bf5d7e97300e3",
    "agent_worker/src/inference.ts": "8bad7f036fbc46c7d8feca429fca665805bace9cba844f2344fa4c5854a35b4d",
    "agent_worker/src/memory-tools.ts": "241027008b36122fca4b58d050af0c833054bf25165f67128c0465ee0c06c0eb",
    "agent_worker/src/memory.test.ts": "4704c20e18d9d7c7efa576bdd8573cc286016a1355939224d3ba717b0b4fceb2",
    "agent_worker/src/memory.ts": "c890517bd64e74e2707da276b4ea39e8f59bfe9030bb098c8e61d52e5993418d",
    "agent_worker/src/native-protocols.ts": "70258baa6d8ea086b8fc6d0faf1a0d070e28c82ea9d67e12c58d7a7cc7fdd2e3",
    "agent_worker/src/protocol.ts": "10b7746decb82a87d303e368d572c90327810cfcf38531616c458731f55a657f",
    "agent_worker/src/provenance.ts": "0bc6e327a98ca015ad7634a8f92108252d81f325af75c60c1c01f6056fc95d05",
    "agent_worker/src/provider.test.ts": "f8c87bdd228dd5358c296a217a7c181152852bbd700fe2dbbe9521b1868589cf",
    "agent_worker/src/provider.ts": "fedbf1263da20b625a5249e1e67aa8971ca527581b1a28f13d50b6fbb05a3549",
    "agent_worker/src/recovery.ts": "28302184e46d2d2f8f0f0891291a7ca6df59a34001d7b007b34345bf19e4ab41",
    "agent_worker/src/runner.test.ts": "c5e208dfc311b936c612ae15eb85c1015e1de8f90686c83887202d3da844d0f6",
    "agent_worker/src/runner.ts": "7b601d377932d912501d99a5cc53187359a143cf9a1f659dcd43e9563744d03f",
    "agent_worker/src/session.test.ts": "a42ed29562a492cc7b58d867d7518c96fbabe062719cbbbc537c1509abba6ec3",
    "agent_worker/src/storage.ts": "3b0bb2172ffa4cdceaf9654d7f8e17297e1a93e048f8c85cbb003980359562b7",
    "agent_worker/src/testing.ts": "251a4d5cc0e2df8fab00a3038cec189274c6bd2f0a92dcda71f238e49901b37f",
    "agent_worker/src/tools.test.ts": "0a8b230b5a2f771de09bc9a8eab113ee065d27b4730a62df45219c8d6fbf5d19",
    "agent_worker/src/tools.ts": "381b9f30b395a2cefe520c77c16c561d4a0184b3bceca3583eae259f23034acb",
    "agent_worker/src/trace.test.ts": "47f799d33ea35c48d8356434f515ac943b7b43493d03574f79278345d76b44f5",
    "agent_worker/src/trace.ts": "59e883b98ce903caec4fd77efdd48734b542d09747650afe1bba00257420fb7f",
    "agent_worker/src/usage.ts": "380cacc7608b36f6cf9066b07b028eb8bc7bb7750e5e49086bc58b8f6f9fb1a7",
    "agent_worker/tsconfig.json": "fa407508704ba35ce84a440d3bf3bf48013480d92bff94d43af7d91dee54b480",
    "agent_worker/tsconfig.typecheck.json": "ac2d553ce1d889fa1f828cc06f2f6fc905f07b371bc361bb6f6239645560aefd",
    "src/ceo_arena/campaign/models.py": "a43c2f1a2af92b577e043a2f44303bb82fba96fef87575c2577e2bcd750c1a1c",
    "src/ceo_arena/campaign/records.py": "2f5586bbb6dc61d7fb5bd8836cadf680bfcc6e997fc4bfb28bb1df557094f1d9",
    "src/ceo_arena/campaign/resources.py": "65d8d50eef541a8e2b87f17e9062186bd06b9ee8b9a484b21eea5fd066b7829c",
    "src/ceo_arena/campaign/scheduler.py": "93fdd5f1ae6a24046b53421085b7b40531fff651fb65f4a602e9012e15bf47da",
    "src/ceo_arena/config.py": "3cc831222dbbe37dc1d1ccadc498c7dd38eb7029a14fbeb0d756785527d810ab",
    "src/ceo_arena/economy/__init__.py": "c914e308c643a7b5e178d1c35dc4c4cf2f22ced602281fb99cca02d153915363",
    "src/ceo_arena/economy/capacity.py": "0dd8bcc6618f02fb65f72a39dde495959c48f3a88d3b97145678b7ef4c49df12",
    "src/ceo_arena/economy/market.py": "a1be962935a5ca896f1ce0c1318c8e0ed0b273140e768727c38d0953434004f0",
    "src/ceo_arena/economy/randomness.py": "89bde5f19d162f7d98f65e6fe316dcb2b324d7d2e6a66478685271cdbd4777c1",
    "src/ceo_arena/economy/world.py": "56a7ce9b159aba14ba384882f0442d68da59337140cafdd386c0d806d7e08561",
    "src/ceo_arena/evaluation/__init__.py": "7cbffb9a6e4fc6600e8dcec6bdaca3479c0e976ea49344cecd9fbc31109f60d5",
    "src/ceo_arena/evaluation/arena.py": "b31e496fa2b3b1b13dfe8326a48e3f2506a8b027eb32d04d40f91e707c70f5b4",
    "src/ceo_arena/evaluation/leave_one_out.py": "a1043788b2c4f4984529fe5575405e8a6a6a28b6b81b106a3049290967690bfe",
    "src/ceo_arena/evaluation/rule_search.py": "93c6acff703dc718dd2077919a91073bc2d463384fd3c4a9bc4adc1e2c87951d",
    "src/ceo_arena/evaluation/scoring.py": "e37b16a5e9535157a324e5b8ae83a98a1bafcf70a75c11ff673f91968a38e95d",
    "src/ceo_arena/execution.py": "55fe2e8421706a4d7e491940efd75635f1ffca8eeaaa751562fffffaf521c37f",
    "src/ceo_arena/harness/__init__.py": "28392b2c42dabf4e1604ec3c61d9765236b843fec91bd1bc02a4fe54406bb0de",
    "src/ceo_arena/harness/bun.py": "164afbfa48c1958fde0f5ad971bf01d0b96dae6a8099a83b2b561ecf0915ac5d",
    "src/ceo_arena/harness/draft.py": "ba7a65f77ab50c9c1af94b774ec784d08055db13d3a252f2b28f0b50f50f0347",
    "src/ceo_arena/harness/newapi.py": "95cb8da64fc48199f5c6f14a5cdbe624066dc33b8da55e8db278009005008f3a",
    "src/ceo_arena/harness/opencode.py": "7e5372265013cbcac5aab1e8d5ef0298de96c00ed48a689489575334e4235162",
    "src/ceo_arena/harness/rule_ceo.py": "c6225446cec3cf53c50fec932bb6f58ab7674fc921f047864880f5e47471e07c",
    "src/ceo_arena/harness/rule_profile.json": "59387d465434903a5facc660abde62e42a43b795df5091851f7984b7393266ba",
    "src/ceo_arena/harness/wire.py": "6eb83fabdd62714a0bb3fe519e6fb158e0b97a78c92484882a06d23560b4d578",
    "src/ceo_arena/harness/worker_pool.py": "c18a5ee4f17366752623c716547943e369a3abb0c54cd476ef1f8d8607309cab",
    "src/ceo_arena/hashing.py": "6d154ffb1e541445f0b50bcee1b4c86d0b6d7952882eb8c35ce912503dc5bb16",
    "src/ceo_arena/inference.py": "b56ea81b2b424d9e1e7aea7dc56f871fbcb029395c7104fbf11cf493976e8ea9",
    "src/ceo_arena/models.py": "62686aa3416be2f387f06686b392f519340507294816160a5691afbd80f54b9a",
    "src/ceo_arena/protocol.py": "507ccf1b20928a8e0df0aaa1552238ca0810153b898b0704bcf1ea14ea5689e5",
    "src/ceo_arena/runtime/__init__.py": "2fbfeac5e20cdb9f6d5d41c7fab7116dbc4d1b769e5bfb46d134d3ae9f72c98d",
    "src/ceo_arena/runtime/_atomic.py": "8b19f9426d692299a4dfdbdbf65787847926b5e5ee7c46faae9ef93ee5e2bb33",
    "src/ceo_arena/runtime/_cleanup.py": "f152c84a10432634c05d8ed5f05e6a7d8305ceb49ccaa803248d3458f1abcda6",
    "src/ceo_arena/runtime/_redact.py": "71a78b70b53f03389a8a442416b481cd5d407f992b04e2eddec96ff4efdefa8d",
    "src/ceo_arena/runtime/admission.py": "9b699a68b83f5a724e2ab1e50a1f4197cd95f9690e9a19926dd5c43491512dbc",
    "src/ceo_arena/runtime/allowance.py": "526829fd963ef6834a52b01778cb61dc527c34d794d662ada088579173b18fcc",
    "src/ceo_arena/runtime/context.py": "dc7e401f2a51b9189965ea45a7049ee6363c3ed02759da0b8ca6906185124c0f",
    "src/ceo_arena/runtime/coordinator.py": "820bd480b6370498bd7451126410b82ec7a94f82d4b84893793cac58d08662b0",
    "src/ceo_arena/runtime/lock.py": "80369b6d95d0e2e8c01f9c4a9d66d1b703e74fa0674d1edf1d7c1452870e3a89",
    "src/ceo_arena/runtime/performance.py": "760984a77e3c7f7451e7547010fae257d92759eb688a93586c13084ba9b16cdf",
    "src/ceo_arena/runtime/persistence.py": "79fef610bb8f310059f4c5282483ff9b4b3a6121f4d77b3660b031937cdc5036",
    "src/ceo_arena/runtime/ports.py": "e0a5cdb95750582f80dd3a4d79e7572e61e7a3ac9e3341a000f919c351bdd57a",
    "src/ceo_arena/runtime/replay.py": "29189bd8ec0de99f7984dfe4918cc8791939649853d372ee87954047390b3e32",
    "src/ceo_arena/runtime/retry.py": "1dd36826f4f1d98c1622f21eff060ca39c39bbbc826d785453056b495824a935",
    "src/ceo_arena/runtime/store.py": "da4444722f6fae80147079e5037c2642d46fd43318a6cd8dcdb2b88e8f2ab08a",
    "src/ceo_arena/runtime/trace.py": "0dc9e7d4fce0acc966179f5c2feac12b1ca26d028a4a2ae0a168882e9a9e893f"
  },
  "validation": {
    "completed_runs": 27,
    "company_trajectories": 216,
    "verified_days": 13500,
    "verified_windows": 1944,
    "paid_requests_during_analysis": 0
  },
  "note": "Allowlisted scientific fields, not an executable credential-bearing campaign configuration. Paths and API indexes omitted; full private provenance retained separately."
}


==> anc/data/supplementary/arena_analysis.completed-20260919.json <==
{"track_a":{},"track_b":{},"track_c":{},"health":{"claude-sonnet-5":{"model_id":"claude-sonnet-5","decision_count":1656,"failure_count":157,"failure_rate":0.09480676328502416,"status_counts":{"budget_exhausted":154,"sealed":1499,"timeout":3},"recovery":{"protocol_errors":398,"tool_errors":5317,"windows_with_errors":1332,"recovered_windows":1180,"infrastructure_timeout_count":3},"recovery_rate":0.8858858858858859},"deepseek-v4-flash":{"model_id":"deepseek-v4-flash","decision_count":1656,"failure_count":13,"failure_rate":0.00785024154589372,"status_counts":{"budget_exhausted":12,"protocol_error":1,"sealed":1643},"recovery":{"protocol_errors":11,"tool_errors":2103,"windows_with_errors":1074,"recovered_windows":1064,"infrastructure_timeout_count":0},"recovery_rate":0.9906890130353817},"deepseek-v4-pro":{"model_id":"deepseek-v4-pro","decision_count":1596,"failure_count":2,"failure_rate":0.0012531328320802004,"status_counts":{"budget_exhausted":2,"sealed":1594},"recovery":{"protocol_errors":379,"tool_errors":6290,"windows_with_errors":1552,"recovered_windows":1550,"infrastructure_timeout_count":0},"recovery_rate":0.9987113402061856},"deterministic-rule-ceo":{"model_id":"deterministic-rule-ceo","decision_count":1152,"failure_count":0,"failure_rate":0.0,"status_counts":{"sealed":1152},"recovery":{"protocol_errors":0,"tool_errors":0,"windows_with_errors":0,"recovered_windows":0,"infrastructure_timeout_count":0},"recovery_rate":null},"doubao-seed-1.8":{"model_id":"doubao-seed-1.8","decision_count":1410,"failure_count":109,"failure_rate":0.07730496453900709,"status_counts":{"budget_exhausted":109,"sealed":1301},"recovery":{"protocol_errors":13,"tool_errors":8413,"windows_with_errors":1390,"recovered_windows":1281,"infrastructure_timeout_count":0},"recovery_rate":0.9215827338129496},"gemini-3.8-flash":{"model_id":"gemini-3.8-flash","decision_count":1656,"failure_count":138,"failure_rate":0.08333333333333333,"status_counts":{"budget_exhausted":138,"sealed":1518},"recovery":{"protocol_errors":56,"tool_errors":5208,"windows_with_errors":1550,"recovered_windows":1428,"infrastructure_timeout_count":0},"recovery_rate":0.9212903225806451},"gpt-5.6-sol":{"model_id":"gpt-5.6-sol","decision_count":1656,"failure_count":108,"failure_rate":0.06521739130434782,"status_counts":{"budget_exhausted":98,"sealed":1548,"timeout":10},"recovery":{"protocol_errors":52,"tool_errors":8281,"windows_with_errors":1570,"recovered_windows":1462,"infrastructure_timeout_count":10},"recovery_rate":0.9312101910828026},"gpt-6-astra":{"model_id":"gpt-6-astra","decision_count":1656,"failure_count":17,"failure_rate":0.010265700483091788,"status_counts":{"budget_exhausted":8,"sealed":1639,"timeout":9},"recovery":{"protocol_errors":66,"tool_errors":2225,"windows_with_errors":701,"recovered_windows":692,"infrastructure_timeout_count":9},"recovery_rate":0.9871611982881597},"no-op-ceo":{"model_id":"no-op-ceo","decision_count":576,"failure_count":0,"failure_rate":0.0,"status_counts":{"sealed":576},"recovery":{"protocol_errors":0,"tool_errors":0,"windows_with_errors":0,"recovered_windows":0,"infrastructure_timeout_count":0},"recovery_rate":null},"qwen3.8-max":{"model_id":"qwen3.8-max","decision_count":1656,"failure_count":11,"failure_rate":0.006642512077294686,"status_counts":{"budget_exhausted":11,"sealed":1645},"recovery":{"protocol_errors":70,"tool_errors":2064,"windows_with_errors":1068,"recovered_windows":1060,"infrastructure_timeout_count":0},"recovery_rate":0.9925093632958801}},"supplementary":{"protocol_version":"ceos-replication-analysis-v1","scope":"conditional_on_tested_seeds","cases":[{"run_id":"run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","lineup_id":"lineup-9912a0ca18c8cb0a5c504ad82b33ddd73c32e3c6b929fd0679e9308ad478d7b1","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":4146611,"deepseek-v4-pro":-12789930,"claude-sonnet-5":-17106809,"qwen3.8-max":-1392045,"gpt-5.6-sol":11792178,"gemini-3.8-flash":-16277280,"deepseek-v4-flash":-12843078,"doubao-seed-1.8":-50779680}},{"run_id":"run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb","lineup_id":"lineup-4f07c5058b82f531a8ef28582fab34e1f307afdcad4ba906778e2b21a50a60ac","seed":11,"replicate":1,"model_ids":["deterministic-rule-ceo","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"deterministic-rule-ceo":-5391887,"deepseek-v4-pro":-18780249,"claude-sonnet-5":-14261924,"qwen3.8-max":-6151179,"gpt-5.6-sol":11493625,"gemini-3.8-flash":-14891198,"deepseek-v4-flash":-13485848,"doubao-seed-1.8":-26562486}},{"run_id":"run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda","lineup_id":"lineup-baac312b9d4def9ec93afc031e6fb65074c7e2c4ae539286630343dce89f455c","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deterministic-rule-ceo","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":5725530,"deterministic-rule-ceo":-4298261,"claude-sonnet-5":-10398323,"qwen3.8-max":9687869,"gpt-5.6-sol":2030618,"gemini-3.8-flash":3007802,"deepseek-v4-flash":4430606,"doubao-seed-1.8":-51408522}},{"run_id":"run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19","lineup_id":"lineup-0d7957812637b35ec2c8ff4089ec846f80b4302af3ba0ea065c7fceaaa9ac713","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","deterministic-rule-ceo","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":10868374,"deepseek-v4-pro":-17839997,"deterministic-rule-ceo":-5583893,"qwen3.8-max":9990485,"gpt-5.6-sol":-6124732,"gemini-3.8-flash":-12339549,"deepseek-v4-flash":-10138910,"doubao-seed-1.8":-48137594}},{"run_id":"run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86","lineup_id":"lineup-eeb0185327a2401adce0d8a41fe9863ac6de548d9bfe048a6b525019a8a41214","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","deterministic-rule-ceo","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":3689236,"deepseek-v4-pro":-2827370,"claude-sonnet-5":-19578333,"deterministic-rule-ceo":-4550453,"gpt-5.6-sol":4987428,"gemini-3.8-flash":-17779895,"deepseek-v4-flash":-2119359,"doubao-seed-1.8":-51175879}},{"run_id":"run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236","lineup_id":"lineup-8fee0b32907c6c4a9ce96db8ab1857cb78b2943d251d9b13cad364029be56b82","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","deterministic-rule-ceo","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":-3391677,"deepseek-v4-pro":-12533592,"claude-sonnet-5":-13247040,"qwen3.8-max":890083,"deterministic-rule-ceo":-6038458,"gemini-3.8-flash":111796,"deepseek-v4-flash":-342280,"doubao-seed-1.8":-43831667}},{"run_id":"run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9","lineup_id":"lineup-9fb432634201cbffad84626884b70d4bb8097f46c9c1216955792e546759c210","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","deterministic-rule-ceo","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":2994039,"deepseek-v4-pro":-10918609,"claude-sonnet-5":-20221953,"qwen3.8-max":3452560,"gpt-5.6-sol":-33435183,"deterministic-rule-ceo":-7704872,"deepseek-v4-flash":-13983852,"doubao-seed-1.8":-43085522}},{"run_id":"run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba","lineup_id":"lineup-f22718fa254a9378da10528cb255cbcc1eb6939d1a0b348c94773faea89f9f4e","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deterministic-rule-ceo","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":13796085,"deepseek-v4-pro":-48644556,"claude-sonnet-5":-15842696,"qwen3.8-max":6600194,"gpt-5.6-sol":8406708,"gemini-3.8-flash":8068209,"deterministic-rule-ceo":-5939710,"doubao-seed-1.8":-32831767}},{"run_id":"run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87","lineup_id":"lineup-e565c38e8dcf40b4cf4170a2a940fc5ea8958cd4a463211f5fbeb855f5d37b9f","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","deterministic-rule-ceo"],"scores_cents":{"gpt-6-astra":6146905,"deepseek-v4-pro":4785434,"claude-sonnet-5":-30398773,"qwen3.8-max":-2235650,"gpt-5.6-sol":14445595,"gemini-3.8-flash":-27556633,"deepseek-v4-flash":-15090469,"deterministic-rule-ceo":-4335050}},{"run_id":"run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8","lineup_id":"lineup-9912a0ca18c8cb0a5c504ad82b33ddd73c32e3c6b929fd0679e9308ad478d7b1","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":2669850,"deepseek-v4-pro":-18090842,"claude-sonnet-5":-25074092,"qwen3.8-max":-3816070,"gpt-5.6-sol":5685003,"gemini-3.8-flash":-22259779,"deepseek-v4-flash":-17658483,"doubao-seed-1.8":-48598081}},{"run_id":"run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7","lineup_id":"lineup-4f07c5058b82f531a8ef28582fab34e1f307afdcad4ba906778e2b21a50a60ac","seed":11,"replicate":2,"model_ids":["deterministic-rule-ceo","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"deterministic-rule-ceo":-8307145,"deepseek-v4-pro":-22638853,"claude-sonnet-5":-20279473,"qwen3.8-max":2944428,"gpt-5.6-sol":-12320944,"gemini-3.8-flash":-21363113,"deepseek-v4-flash":-35933631,"doubao-seed-1.8":-51493416}},{"run_id":"run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9","lineup_id":"lineup-baac312b9d4def9ec93afc031e6fb65074c7e2c4ae539286630343dce89f455c","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deterministic-rule-ceo","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":8195448,"deterministic-rule-ceo":-1745558,"claude-sonnet-5":-7984769,"qwen3.8-max":-10696889,"gpt-5.6-sol":17718499,"gemini-3.8-flash":-29221997,"deepseek-v4-flash":-17603432,"doubao-seed-1.8":-29592690}},{"run_id":"run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8","lineup_id":"lineup-0d7957812637b35ec2c8ff4089ec846f80b4302af3ba0ea065c7fceaaa9ac713","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","deterministic-rule-ceo","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":19776132,"deepseek-v4-pro":-5160763,"deterministic-rule-ceo":-5403418,"qwen3.8-max":-2331747,"gpt-5.6-sol":-1905962,"gemini-3.8-flash":-3092497,"deepseek-v4-flash":-23887117,"doubao-seed-1.8":-41272288}},{"run_id":"run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e","lineup_id":"lineup-eeb0185327a2401adce0d8a41fe9863ac6de548d9bfe048a6b525019a8a41214","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","deterministic-rule-ceo","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":944113,"deepseek-v4-pro":-25963916,"claude-sonnet-5":-31360674,"deterministic-rule-ceo":-7479882,"gpt-5.6-sol":10824400,"gemini-3.8-flash":-6750851,"deepseek-v4-flash":-9654846,"doubao-seed-1.8":-51491642}},{"run_id":"run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595","lineup_id":"lineup-8fee0b32907c6c4a9ce96db8ab1857cb78b2943d251d9b13cad364029be56b82","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","deterministic-rule-ceo","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":9231324,"deepseek-v4-pro":-20346012,"claude-sonnet-5":-20283984,"qwen3.8-max":-19063328,"deterministic-rule-ceo":-6219736,"gemini-3.8-flash":-2001426,"deepseek-v4-flash":3070969,"doubao-seed-1.8":-51463528}},{"run_id":"run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8","lineup_id":"lineup-9fb432634201cbffad84626884b70d4bb8097f46c9c1216955792e546759c210","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","deterministic-rule-ceo","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":7033177,"deepseek-v4-pro":-2590563,"claude-sonnet-5":-24516575,"qwen3.8-max":7166569,"gpt-5.6-sol":6147508,"deterministic-rule-ceo":-4077289,"deepseek-v4-flash":-9641871,"doubao-seed-1.8":-42372259}},{"run_id":"run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f","lineup_id":"lineup-f22718fa254a9378da10528cb255cbcc1eb6939d1a0b348c94773faea89f9f4e","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deterministic-rule-ceo","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":20983898,"deepseek-v4-pro":5043724,"claude-sonnet-5":-6006060,"qwen3.8-max":-8417423,"gpt-5.6-sol":18622675,"gemini-3.8-flash":-17352476,"deterministic-rule-ceo":250646,"doubao-seed-1.8":-51525282}},{"run_id":"run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee","lineup_id":"lineup-e565c38e8dcf40b4cf4170a2a940fc5ea8958cd4a463211f5fbeb855f5d37b9f","seed":11,"replicate":2,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","deterministic-rule-ceo"],"scores_cents":{"gpt-6-astra":15515404,"deepseek-v4-pro":-22008541,"claude-sonnet-5":-20740887,"qwen3.8-max":-7039979,"gpt-5.6-sol":8814554,"gemini-3.8-flash":-6822827,"deepseek-v4-flash":-7489045,"deterministic-rule-ceo":-7098169}},{"run_id":"run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c","lineup_id":"lineup-d182824c71842815c8356dd03fe4e8659fad2fdbd9d36ed3f319e501dfd80288","seed":11,"replicate":1,"model_ids":["no-op-ceo","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"no-op-ceo":-17280371,"deepseek-v4-pro":-29974764,"claude-sonnet-5":-19343455,"qwen3.8-max":1645602,"gpt-5.6-sol":5301527,"gemini-3.8-flash":-14496824,"deepseek-v4-flash":2061804,"doubao-seed-1.8":-43766354}},{"run_id":"run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48","lineup_id":"lineup-ec3370e70303766c5bf8caea6d728c53c7062ec24402ab34f008b317b1c709f7","seed":11,"replicate":1,"model_ids":["gpt-6-astra","no-op-ceo","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":-5490867,"no-op-ceo":-16787512,"claude-sonnet-5":2357121,"qwen3.8-max":6666523,"gpt-5.6-sol":11516150,"gemini-3.8-flash":-15519872,"deepseek-v4-flash":-3051327,"doubao-seed-1.8":-29534038}},{"run_id":"run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a","lineup_id":"lineup-4ca502c1a74cba1e419a4090eefa57cdc66c86796e88ba0d6197661a2845a32f","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","no-op-ceo","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":4608588,"deepseek-v4-pro":-15175044,"no-op-ceo":-17150022,"qwen3.8-max":-4592435,"gpt-5.6-sol":15785324,"gemini-3.8-flash":-1434064,"deepseek-v4-flash":-17157634,"doubao-seed-1.8":-35368938}},{"run_id":"run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376","lineup_id":"lineup-4e6a268814a5a88ca1b9ba5ddb3d54a17f5aad3e822fb1ed23e5d8b1ddb38057","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","no-op-ceo","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":18000743,"deepseek-v4-pro":-1584116,"claude-sonnet-5":-9538240,"no-op-ceo":-16784677,"gpt-5.6-sol":6642094,"gemini-3.8-flash":-14485944,"deepseek-v4-flash":-11356812,"doubao-seed-1.8":-42237715}},{"run_id":"run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe","lineup_id":"lineup-4ce974d3b370db904c7a29af952237051b748c4a28ee7a3ddddddf9e4544dd6d","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","no-op-ceo","gemini-3.8-flash","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":11042320,"deepseek-v4-pro":-6641944,"claude-sonnet-5":-13696907,"qwen3.8-max":12650931,"no-op-ceo":-16642797,"gemini-3.8-flash":-9262828,"deepseek-v4-flash":-23487780,"doubao-seed-1.8":-51235291}},{"run_id":"run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8","lineup_id":"lineup-03b7f02e0767b7e5470f585eeb345a730d58ad1593df0dec2db86f4d91c0d38b","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","no-op-ceo","deepseek-v4-flash","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":639268,"deepseek-v4-pro":-18380687,"claude-sonnet-5":-424341,"qwen3.8-max":-5737650,"gpt-5.6-sol":4978594,"no-op-ceo":-17022272,"deepseek-v4-flash":145361,"doubao-seed-1.8":-51295083}},{"run_id":"run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9","lineup_id":"lineup-7fa1c0b19672b6f5cececf669978b73970d9d22393ab0c60014a1ac0fa2525e6","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","no-op-ceo","doubao-seed-1.8"],"scores_cents":{"gpt-6-astra":9665151,"deepseek-v4-pro":-25704059,"claude-sonnet-5":-21132125,"qwen3.8-max":-1105110,"gpt-5.6-sol":-1561455,"gemini-3.8-flash":-13149407,"no-op-ceo":-17318555,"doubao-seed-1.8":-30161222}},{"run_id":"run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd","lineup_id":"lineup-42b8192762d7a096fb0121417c1cfd2d40f9964aa43f428e56aa447561dbb547","seed":11,"replicate":1,"model_ids":["gpt-6-astra","deepseek-v4-pro","claude-sonnet-5","qwen3.8-max","gpt-5.6-sol","gemini-3.8-flash","deepseek-v4-flash","no-op-ceo"],"scores_cents":{"gpt-6-astra":3248646,"deepseek-v4-pro":-52887559,"claude-sonnet-5":-17475861,"qwen3.8-max":17372387,"gpt-5.6-sol":3699205,"gemini-3.8-flash":-22776850,"deepseek-v4-flash":807618,"no-op-ceo":-16489525}}],"variation":[{"model_id":"gpt-6-astra","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":5063678.196939411,"composition_variance_cents_squared":23420995224593.906,"composition_sd_cents":4839524.276681946},{"model_id":"deepseek-v4-pro","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":16714122.005416133,"composition_variance_cents_squared":-114423639134170.1,"composition_sd_cents":null},{"model_id":"claude-sonnet-5","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":5603201.236169592,"composition_variance_cents_squared":18796222461047.28,"composition_sd_cents":4335461.043654675},{"model_id":"qwen3.8-max","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":9070986.009543678,"composition_variance_cents_squared":-8035971726337.328,"composition_sd_cents":null},{"model_id":"gpt-5.6-sol","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":12760469.199686786,"composition_variance_cents_squared":1792306853878.2324,"composition_sd_cents":1338770.6502154253},{"model_id":"gemini-3.8-flash","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":12258036.51745818,"composition_variance_cents_squared":-32278619793376.5,"composition_sd_cents":null},{"model_id":"deepseek-v4-flash","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":9174255.392553372,"composition_variance_cents_squared":24849151876931.375,"composition_sd_cents":4984892.363625455},{"model_id":"doubao-seed-1.8","seed":11,"lineup_count":8,"replicates_per_lineup":2,"rollout_noise_sd_cents":9866847.43517859,"composition_variance_cents_squared":-29911871998637.656,"composition_sd_cents":null}],"comparisons":[{"model_id":"gpt-6-astra","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb","run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7"],"private":{"mean_cents":10257746.5,"standard_error_cents":1633979.2117469702},"others":{"mean_cents":7257636.5,"standard_error_cents":42067949.20516107},"market":{"mean_cents":17515383.0,"standard_error_cents":43694226.02689777},"directed":{"deepseek-v4-pro":{"mean_cents":5269165.0,"standard_error_cents":3278280.527218499},"claude-sonnet-5":{"mean_cents":-3819752.0,"standard_error_cents":4992206.285037959},"qwen3.8-max":{"mean_cents":-1000682.0,"standard_error_cents":4706537.046998409},"gpt-5.6-sol":{"mean_cents":9152250.0,"standard_error_cents":12292592.110051341},"gemini-3.8-flash":{"mean_cents":-1141374.0,"standard_error_cents":4406698.822594585},"deepseek-v4-flash":{"mean_cents":9458959.0,"standard_error_cents":11479232.1926285},"doubao-seed-1.8":{"mean_cents":-10660929.5,"standard_error_cents":12513099.584652288}}},{"model_id":"deepseek-v4-pro","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda","run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9"],"private":{"mean_cents":-12418476.5,"standard_error_cents":2941766.5032235733},"others":{"mean_cents":-42700752.5,"standard_error_cents":20904001.132603183},"market":{"mean_cents":-55119229.0,"standard_error_cents":21792982.472853333},"directed":{"gpt-6-astra":{"mean_cents":-3552258.5,"standard_error_cents":1438863.9596783463},"claude-sonnet-5":{"mean_cents":-11898904.5,"standard_error_cents":4162416.404956531},"qwen3.8-max":{"mean_cents":-2099547.5,"standard_error_cents":10264188.422851427},"gpt-5.6-sol":{"mean_cents":-1135968.0,"standard_error_cents":8417351.079032911},"gemini-3.8-flash":{"mean_cents":-6161432.0,"standard_error_cents":16390166.547852725},"deepseek-v4-flash":{"mean_cents":-8664367.5,"standard_error_cents":11277044.780210251},"doubao-seed-1.8":{"mean_cents":-9188274.5,"standard_error_cents":10962320.694645649}}},{"model_id":"claude-sonnet-5","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19","run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8"],"private":{"mean_cents":-15596795.0,"standard_error_cents":3984663.3994515147},"others":{"mean_cents":-24307730.5,"standard_error_cents":14348894.865192972},"market":{"mean_cents":-39904525.5,"standard_error_cents":17846784.398014512},"directed":{"gpt-6-astra":{"mean_cents":-11914022.5,"standard_error_cents":4514669.856082641},"deepseek-v4-pro":{"mean_cents":-3940006.0,"standard_error_cents":6871365.272973414},"qwen3.8-max":{"mean_cents":-6433426.5,"standard_error_cents":6279197.77245567},"gpt-5.6-sol":{"mean_cents":12753937.5,"standard_error_cents":3711320.7485181405},"gemini-3.8-flash":{"mean_cents":-11552506.5,"standard_error_cents":5506774.577184565},"deepseek-v4-flash":{"mean_cents":1762233.0,"standard_error_cents":7283565.765284096},"doubao-seed-1.8":{"mean_cents":-4983939.5,"standard_error_cents":3601798.1852970677}}},{"model_id":"qwen3.8-max","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86","run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e"],"private":{"mean_cents":3411110.0,"standard_error_cents":1901147.776125386},"others":{"mean_cents":-9463412.0,"standard_error_cents":20549743.928195503},"market":{"mean_cents":-6052302.0,"standard_error_cents":22440708.862898305},"directed":{"gpt-6-astra":{"mean_cents":1091556.0,"standard_error_cents":1558566.916774028},"deepseek-v4-pro":{"mean_cents":-1044743.0,"standard_error_cents":11868018.2511852},"claude-sonnet-5":{"mean_cents":4379053.0,"standard_error_cents":7111630.576780018},"gpt-5.6-sol":{"mean_cents":832676.5,"standard_error_cents":4223974.094659229},"gemini-3.8-flash":{"mean_cents":-7003156.5,"standard_error_cents":6273557.719486946},"deepseek-v4-flash":{"mean_cents":-9363678.0,"standard_error_cents":4471344.5863966355},"doubao-seed-1.8":{"mean_cents":1644880.0,"standard_error_cents":1102166.102383166}}},{"model_id":"gpt-5.6-sol","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236","run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595"],"private":{"mean_cents":14867687.5,"standard_error_cents":3054932.4130784385},"others":{"mean_cents":-33334673.0,"standard_error_cents":19221035.12331906},"market":{"mean_cents":-18466985.5,"standard_error_cents":21450004.520078294},"directed":{"gpt-6-astra":{"mean_cents":488407.0,"standard_error_cents":6354545.170527982},"deepseek-v4-pro":{"mean_cents":999416.0,"standard_error_cents":4720528.950449939},"claude-sonnet-5":{"mean_cents":-4324938.5,"standard_error_cents":5314983.049390304},"qwen3.8-max":{"mean_cents":6482565.0,"standard_error_cents":10050056.066206124},"gemini-3.8-flash":{"mean_cents":-18323714.5,"standard_error_cents":3172380.8687752564},"deepseek-v4-flash":{"mean_cents":-16615125.0,"standard_error_cents":2951202.8924671547},"doubao-seed-1.8":{"mean_cents":-2041283.0,"standard_error_cents":3968774.260402133}}},{"model_id":"gemini-3.8-flash","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9","run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8"],"private":{"mean_cents":-13377449.0,"standard_error_cents":3498201.420261918},"others":{"mean_cents":-4941467.0,"standard_error_cents":31044528.536384154},"market":{"mean_cents":-18318916.0,"standard_error_cents":33997729.56353278},"directed":{"gpt-6-astra":{"mean_cents":-1605377.5,"standard_error_cents":2150317.3506580954},"deepseek-v4-pro":{"mean_cents":-8685800.0,"standard_error_cents":4935990.73666726},"claude-sonnet-5":{"mean_cents":1278813.5,"standard_error_cents":4525521.42092414},"qwen3.8-max":{"mean_cents":-7913622.0,"standard_error_cents":2217530.1606013165},"gpt-5.6-sol":{"mean_cents":22382428.0,"standard_error_cents":20025527.54162862},"deepseek-v4-flash":{"mean_cents":-3437919.0,"standard_error_cents":3241948.654682319},"doubao-seed-1.8":{"mean_cents":-6959990.0,"standard_error_cents":1147619.0901133094}}},{"model_id":"deepseek-v4-flash","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba","run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f"],"private":{"mean_cents":-12406248.5,"standard_error_cents":3921371.976769132},"others":{"mean_cents":-46396099.5,"standard_error_cents":17380095.625224397},"market":{"mean_cents":-58802348.0,"standard_error_cents":21215645.120887473},"directed":{"gpt-6-astra":{"mean_cents":-13981761.0,"standard_error_cents":3668973.9292508606},"deepseek-v4-pro":{"mean_cents":6360030.0,"standard_error_cents":26974669.03128815},"claude-sonnet-5":{"mean_cents":-10166072.5,"standard_error_cents":6329237.833234445},"qwen3.8-max":{"mean_cents":-1695443.0,"standard_error_cents":7605996.278583661},"gpt-5.6-sol":{"mean_cents":-4776101.0,"standard_error_cents":5951125.276485826},"gemini-3.8-flash":{"mean_cents":-14626396.0,"standard_error_cents":13057579.409620931},"doubao-seed-1.8":{"mean_cents":-7510356.0,"standard_error_cents":9410192.310096882}}},{"model_id":"doubao-seed-1.8","baseline_model_id":"deterministic-rule-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87","run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee"],"private":{"mean_cents":-43972271.0,"standard_error_cents":1760269.9228358418},"others":{"mean_cents":-16669927.0,"standard_error_cents":17774310.536814783},"market":{"mean_cents":-60642198.0,"standard_error_cents":16366379.067293122},"directed":{"gpt-6-astra":{"mean_cents":-7422924.0,"standard_error_cents":4742088.057072591},"deepseek-v4-pro":{"mean_cents":-6828832.5,"standard_error_cents":13656653.729339859},"claude-sonnet-5":{"mean_cents":4479379.5,"standard_error_cents":6260039.145067006},"qwen3.8-max":{"mean_cents":2033757.0,"standard_error_cents":2690607.47512834},"gpt-5.6-sol":{"mean_cents":-2891484.0,"standard_error_cents":4153498.8029463184},"gemini-3.8-flash":{"mean_cents":-2078799.5,"standard_error_cents":10789821.65666603},"deepseek-v4-flash":{"mean_cents":-3961023.5,"standard_error_cents":4499160.258920575}}},{"model_id":"gpt-6-astra","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c"],"private":{"mean_cents":20688601.5,"standard_error_cents":null},"others":{"mean_cents":-16032030.0,"standard_error_cents":null},"market":{"mean_cents":4656571.5,"standard_error_cents":null},"directed":{"deepseek-v4-pro":{"mean_cents":14534378.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-1746995.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":-4249659.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":3437063.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-4771705.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":-17312584.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":-5922526.5,"standard_error_cents":null}}},{"model_id":"deepseek-v4-pro","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48"],"private":{"mean_cents":1347126.0,"standard_error_cents":null},"others":{"mean_cents":-62699567.5,"standard_error_cents":null},"market":{"mean_cents":-61352441.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":8899097.5,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-23447571.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":-9270580.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":-2777559.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-3748657.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":-12199453.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":-20154842.5,"standard_error_cents":null}}},{"model_id":"claude-sonnet-5","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a"],"private":{"mean_cents":-3940428.5,"standard_error_cents":null},"others":{"mean_cents":-36771610.0,"standard_error_cents":null},"market":{"mean_cents":-40712038.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":-1200357.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":-265342.0,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":1988377.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":-7046733.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-17834465.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":1906853.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":-14319942.5,"standard_error_cents":null}}},{"model_id":"qwen3.8-max","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376"],"private":{"mean_cents":14180619.5,"standard_error_cents":null},"others":{"mean_cents":-54032216.0,"standard_error_cents":null},"market":{"mean_cents":-39851596.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":-14592512.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":-13856270.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-11552210.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":2096496.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-4782585.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":-3893968.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":-7451165.5,"standard_error_cents":null}}},{"model_id":"gpt-5.6-sol","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe"],"private":{"mean_cents":25381387.5,"standard_error_cents":null},"others":{"mean_cents":-39303355.0,"standard_error_cents":null},"market":{"mean_cents":-13921967.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":-7634089.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":-8798442.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-7393543.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":-15254988.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-10005701.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":8236999.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":1546410.5,"standard_error_cents":null}}},{"model_id":"gemini-3.8-flash","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8"],"private":{"mean_cents":-2246257.5,"standard_error_cents":null},"others":{"mean_cents":-21853196.0,"standard_error_cents":null},"market":{"mean_cents":-24099453.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":2768962.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":2940301.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-20666109.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":3133592.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":3759996.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":-15396141.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":1606202.5,"standard_error_cents":null}}},{"model_id":"deepseek-v4-flash","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9"],"private":{"mean_cents":2067774.5,"standard_error_cents":null},"others":{"mean_cents":-12797256.0,"standard_error_cents":null},"market":{"mean_cents":-10729481.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":-6256920.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":10263673.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":41674.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":-1498947.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":10300045.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":-6119122.5,"standard_error_cents":null},"doubao-seed-1.8":{"mean_cents":-19527658.5,"standard_error_cents":null}}},{"model_id":"doubao-seed-1.8","baseline_model_id":"no-op-ceo","seed":11,"reference_run_ids":["run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1","run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8"],"replacement_run_ids":["run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd"],"private":{"mean_cents":-33199355.5,"standard_error_cents":null},"others":{"mean_cents":6505031.0,"standard_error_cents":null},"market":{"mean_cents":-26694324.5,"standard_error_cents":null},"directed":{"gpt-6-astra":{"mean_cents":159584.5,"standard_error_cents":null},"deepseek-v4-pro":{"mean_cents":37447173.0,"standard_error_cents":null},"claude-sonnet-5":{"mean_cents":-3614589.5,"standard_error_cents":null},"qwen3.8-max":{"mean_cents":-19976444.5,"standard_error_cents":null},"gpt-5.6-sol":{"mean_cents":5039385.5,"standard_error_cents":null},"gemini-3.8-flash":{"mean_cents":3508320.5,"standard_error_cents":null},"deepseek-v4-flash":{"mean_cents":-16058398.5,"standard_error_cents":null}}}],"intervals_computed":false}}


==> anc/data/supplementary/simple-five-observation-results.json <==
{
  "source_note": "Read-only reanalysis of formal arena_analysis.json and frozen completed supplement analysis. No new experiments.",
  "observations_in_order": [
    "formal_seed11",
    "formal_seed29",
    "formal_seed47",
    "supplement_seed11_rep1",
    "supplement_seed11_rep2"
  ],
  "seed_weights": {
    "11": 3,
    "29": 1,
    "47": 1
  },
  "sample_sd_ddof": 1,
  "interpretation": "Mean +/- sample SD is an observed descriptive variability band, not a confidence interval. The five observations are not five independent seeds. The supplementary harness differs from the formal protocol. Three seed11 controls reuse the one formal and two new all-LLM runs; No Action still has a single replacement run. Fixed three-seed11 mean vs No Action under the same three-control mean is the fair seed11 baseline comparison.",
  "counts": {
    "all56_one_sd_band_excludes_zero": 4,
    "all56_one_sd_band_positive": 2,
    "all56_one_sd_band_negative": 2,
    "all56_all_five_same_sign": 4,
    "selected12_one_sd_band_excludes_zero": 4,
    "selected12_all_five_same_sign": 4,
    "all56_five_fixed_mean_vs_noop_same_sign": 32,
    "all56_seed11_three_fixed_mean_vs_noop_same_sign": 33,
    "entrants_one_sd_band_excludes_zero": {
      "private": 5,
      "others": 2,
      "market": 4
    },
    "entrants_all_five_same_sign": {
      "private": 5,
      "others": 1,
      "market": 3
    },
    "entrants_five_fixed_mean_vs_noop_same_sign": {
      "private": 5,
      "others": 4,
      "market": 7
    },
    "entrants_seed11_three_fixed_mean_vs_noop_same_sign": {
      "private": 5,
      "others": 5,
      "market": 7
    }
  },
  "formal_seed11_all_llm_control_scores_cents": {
    "claude-sonnet-5": -48787677,
    "deepseek-v4-flash": -7103850,
    "deepseek-v4-pro": -7817339,
    "doubao-seed-1.8": -51557674,
    "gemini-3.8-flash": 2091009,
    "gpt-5.6-sol": 6286093,
    "gpt-6-astra": 10314886,
    "qwen3.8-max": -5360198
  },
  "all56_edges": [
    {
      "entrant": "claude-sonnet-5",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": true,
      "values_cents": [
        5889511,
        1175081,
        6765748,
        -2704168,
        6228634
      ],
      "mean_cents": 3470961.2,
      "sample_sd_cents": 4114396.9483339475,
      "mean_minus_sd_cents": -643435.7483339473,
      "mean_plus_sd_cents": 7585358.148333948,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3137992.3333333335,
      "noop_seed11_controlwise_cents": [
        10053784,
        4314556,
        -500849
      ],
      "noop_seed11_three_control_mean_cents": 4622497,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": false,
      "values_cents": [
        -2669789,
        9391750,
        -12247750,
        5050067,
        -12930079
      ],
      "mean_cents": -2681160.2,
      "sample_sd_cents": 10026055.318393307,
      "mean_minus_sd_cents": -12707215.518393308,
      "mean_plus_sd_cents": 7344895.118393307,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -3516600.3333333335,
      "noop_seed11_controlwise_cents": [
        7357705,
        2385114,
        -2915798
      ],
      "noop_seed11_three_control_mean_cents": 2275673.6666666665,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": false,
      "values_cents": [
        -2518599,
        7899201,
        -16938371,
        -2642086,
        -7325793
      ],
      "mean_cents": -4305129.6,
      "sample_sd_cents": 8994808.039101046,
      "mean_minus_sd_cents": -13299937.639101045,
      "mean_plus_sd_cents": 4689678.439101046,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -4162159.3333333335,
      "noop_seed11_controlwise_cents": [
        -16188736,
        -15410742,
        -13229143
      ],
      "noop_seed11_three_control_mean_cents": -14942873.666666666,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        28647174,
        -3414690,
        -3351280,
        -3937731,
        -19167282
      ],
      "mean_cents": -244761.8,
      "sample_sd_cents": 17508159.859212536,
      "mean_minus_sd_cents": -17752921.659212537,
      "mean_plus_sd_cents": 17263398.059212536,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 1847387,
      "noop_seed11_controlwise_cents": [
        3525073,
        -14843216,
        -20825715
      ],
      "noop_seed11_three_control_mean_cents": -10714619.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": true,
      "values_cents": [
        -3396008,
        -21696160,
        -17920258,
        17916910,
        7590965
      ],
      "mean_cents": -3500910.2,
      "sample_sd_cents": 16738790.490244754,
      "mean_minus_sd_cents": -20239700.690244753,
      "mean_plus_sd_cents": 13237880.290244754,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 7370622.333333333,
      "noop_seed11_controlwise_cents": [
        -9499231,
        -3993146,
        -10100321
      ],
      "noop_seed11_three_control_mean_cents": -7864232.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        2882488,
        -22878164,
        1074694,
        -6721763,
        -17106282
      ],
      "mean_cents": -8549805.4,
      "sample_sd_cents": 11238162.795548737,
      "mean_minus_sd_cents": -19787968.195548736,
      "mean_plus_sd_cents": 2688357.3955487367,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -6981852.333333333,
      "noop_seed11_controlwise_cents": [
        5706298,
        -461977,
        -1938738
      ],
      "noop_seed11_three_control_mean_cents": 1101861,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": false,
      "values_cents": [
        8789480,
        8689348,
        -13488977,
        -11382530,
        -1484323
      ],
      "mean_cents": -1775400.4,
      "sample_sd_cents": 10615050.622932294,
      "mean_minus_sd_cents": -12390451.022932295,
      "mean_plus_sd_cents": 8839650.222932294,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -1359124.3333333333,
      "noop_seed11_controlwise_cents": [
        -767763,
        3200390,
        776365
      ],
      "noop_seed11_three_control_mean_cents": 1069664,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -17069741,
        7695889,
        -29461125,
        -1264113,
        -19068032
      ],
      "mean_cents": -11833424.4,
      "sample_sd_cents": 14862695.015122958,
      "mean_minus_sd_cents": -26696119.415122956,
      "mean_plus_sd_cents": 3029270.615122957,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -12467295.333333334,
      "noop_seed11_controlwise_cents": [
        -27655552,
        4025316,
        -3941967
      ],
      "noop_seed11_three_control_mean_cents": -9190734.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": false,
      "values_cents": [
        14736875,
        -4171317,
        -5029667,
        35854626,
        -23134566
      ],
      "mean_cents": 3651190.2,
      "sample_sd_cents": 22438690.473356254,
      "mean_minus_sd_cents": -18787500.273356255,
      "mean_plus_sd_cents": 26089880.673356254,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 9152311.666666666,
      "noop_seed11_controlwise_cents": [
        17886720,
        12914129,
        7613217
      ],
      "noop_seed11_three_control_mean_cents": 12804688.666666666,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": false,
      "values_cents": [
        -11910743,
        8743698,
        -437650,
        -17947913,
        2927201
      ],
      "mean_cents": -3725081.4,
      "sample_sd_cents": 10952448.591714472,
      "mean_minus_sd_cents": -14677529.991714472,
      "mean_plus_sd_cents": 7227367.191714471,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -8977151.666666666,
      "noop_seed11_controlwise_cents": [
        -21396452,
        -20618458,
        -18436859
      ],
      "noop_seed11_three_control_mean_cents": -20150589.666666668,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        27354868,
        3361624,
        -23181020,
        -24345489,
        -4907303
      ],
      "mean_cents": -4343464,
      "sample_sd_cents": 21327242.363006346,
      "mean_minus_sd_cents": -25670706.363006346,
      "mean_plus_sd_cents": 16983778.363006346,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -632641.3333333334,
      "noop_seed11_controlwise_cents": [
        15240416,
        -3127873,
        -9110372
      ],
      "noop_seed11_three_control_mean_cents": 1000723.6666666666,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        5405266,
        12037266,
        -4811591,
        3385470,
        -12937672
      ],
      "mean_cents": 615747.8,
      "sample_sd_cents": 9672294.432698645,
      "mean_minus_sd_cents": -9056546.632698644,
      "mean_plus_sd_cents": 10288042.232698645,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -1382312,
      "noop_seed11_controlwise_cents": [
        7847548,
        13353633,
        7246458
      ],
      "noop_seed11_three_control_mean_cents": 9482546.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        8505434,
        1859985,
        -15499716,
        -9649474,
        -18314048
      ],
      "mean_cents": -6619563.8,
      "sample_sd_cents": 11461530.503393348,
      "mean_minus_sd_cents": -18081094.30339335,
      "mean_plus_sd_cents": 4841966.7033933485,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -6486029.333333333,
      "noop_seed11_controlwise_cents": [
        649735,
        -5518540,
        -6995301
      ],
      "noop_seed11_three_control_mean_cents": -3954702,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-flash",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": false,
      "values_cents": [
        -4973796,
        4691407,
        -7193104,
        -7992239,
        4601353
      ],
      "mean_cents": -2173275.8,
      "sample_sd_cents": 6323001.395569251,
      "mean_minus_sd_cents": -8496277.19556925,
      "mean_plus_sd_cents": 4149725.595569251,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -2788227.3333333335,
      "noop_seed11_controlwise_cents": [
        -4255088,
        -286935,
        -2710960
      ],
      "noop_seed11_three_control_mean_cents": -2417661,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -21645566,
        10311508,
        -6088575,
        -6708486,
        -17089323
      ],
      "mean_cents": -8244088.4,
      "sample_sd_cents": 12340504.927883798,
      "mean_minus_sd_cents": -20584593.3278838,
      "mean_plus_sd_cents": 4096416.527883798,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -15147791.666666666,
      "noop_seed11_controlwise_cents": [
        -51144798,
        -19463930,
        -27431213
      ],
      "noop_seed11_three_control_mean_cents": -32679980.333333332,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        -10363047,
        12794940,
        -8916034,
        -17273684,
        -55051
      ],
      "mean_cents": -4762575.2,
      "sample_sd_cents": 11571208.578657059,
      "mean_minus_sd_cents": -16333783.77865706,
      "mean_plus_sd_cents": 6808633.378657059,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -9230594,
      "noop_seed11_controlwise_cents": [
        -4052523,
        -9791751,
        -14607156
      ],
      "noop_seed11_three_control_mean_cents": -9483810,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": true,
      "values_cents": [
        -15118581,
        -5505203,
        -6461976,
        628842,
        -19005391
      ],
      "mean_cents": -9092461.8,
      "sample_sd_cents": 7887837.263009658,
      "mean_minus_sd_cents": -16980299.063009657,
      "mean_plus_sd_cents": -1204624.5369903427,
      "one_sd_band_excludes_zero": true,
      "band_side": -1,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -11165043.333333334,
      "noop_seed11_controlwise_cents": [
        -22023636,
        -21245642,
        -19064043
      ],
      "noop_seed11_three_control_mean_cents": -20777773.666666668,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        15959749,
        -10368177,
        -20889263,
        -19285082,
        6962218
      ],
      "mean_cents": -5524111,
      "sample_sd_cents": 16327751.273936516,
      "mean_minus_sd_cents": -21851862.273936518,
      "mean_plus_sd_cents": 10803640.273936516,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 1212295,
      "noop_seed11_controlwise_cents": [
        17610881,
        -757408,
        -6739907
      ],
      "noop_seed11_three_control_mean_cents": 3371188.6666666665,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        -25067866,
        -2429878,
        4675992,
        9761560,
        -12033496
      ],
      "mean_cents": -5018737.6,
      "sample_sd_cents": 13877333.66140855,
      "mean_minus_sd_cents": -18896071.26140855,
      "mean_plus_sd_cents": 8858596.06140855,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -9113267.333333334,
      "noop_seed11_controlwise_cents": [
        -5230057,
        276028,
        -5831147
      ],
      "noop_seed11_three_control_mean_cents": -3595058.6666666665,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        -17615699,
        -8389368,
        360817,
        -1578919,
        -5525598
      ],
      "mean_cents": -6549753.4,
      "sample_sd_cents": 7059628.284612817,
      "mean_minus_sd_cents": -13609381.684612818,
      "mean_plus_sd_cents": 509874.8846128164,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -8240072,
      "noop_seed11_controlwise_cents": [
        15805753,
        9637478,
        8160717
      ],
      "noop_seed11_three_control_mean_cents": 11201316,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": true,
      "values_cents": [
        -27938115,
        -7668828,
        -5124574,
        -11079914,
        6880819
      ],
      "mean_cents": -8986122.4,
      "sample_sd_cents": 12569493.19530757,
      "mean_minus_sd_cents": -21555615.59530757,
      "mean_plus_sd_cents": 3583370.795307569,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -10712403.333333334,
      "noop_seed11_controlwise_cents": [
        -12026721,
        -8058568,
        -10482593
      ],
      "noop_seed11_three_control_mean_cents": -10189294,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -32814068,
        9310775,
        2975886,
        13291964,
        -4333205
      ],
      "mean_cents": -2313729.6,
      "sample_sd_cents": 18309804.317181993,
      "mean_minus_sd_cents": -20623533.917181995,
      "mean_plus_sd_cents": 15996074.717181994,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -7951769.666666667,
      "noop_seed11_controlwise_cents": [
        -31311816,
        369052,
        -7598231
      ],
      "noop_seed11_three_control_mean_cents": -12846998.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        5149271,
        -3706926,
        -2377217,
        2247391,
        -10169438
      ],
      "mean_cents": -1771383.8,
      "sample_sd_cents": 5888265.567512618,
      "mean_minus_sd_cents": -7659649.367512618,
      "mean_plus_sd_cents": 4116881.7675126186,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -924258.6666666666,
      "noop_seed11_controlwise_cents": [
        -7911468,
        -13650696,
        -18466101
      ],
      "noop_seed11_three_control_mean_cents": -13342755,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": false,
      "values_cents": [
        -6186811,
        34893132,
        -20212141,
        -17575364,
        3917699
      ],
      "mean_cents": -1032697,
      "sample_sd_cents": 22266832.984514646,
      "mean_minus_sd_cents": -23299529.984514646,
      "mean_plus_sd_cents": 21234135.984514646,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -6614825.333333333,
      "noop_seed11_controlwise_cents": [
        45070220,
        40097629,
        34796717
      ],
      "noop_seed11_three_control_mean_cents": 39988188.666666664,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        19031232,
        -31654641,
        7926088,
        11279353,
        -15436952
      ],
      "mean_cents": -1770984,
      "sample_sd_cents": 21076458.00868876,
      "mean_minus_sd_cents": -22847442.00868876,
      "mean_plus_sd_cents": 19305474.00868876,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 4957877.666666667,
      "noop_seed11_controlwise_cents": [
        24867859,
        6499570,
        517071
      ],
      "noop_seed11_three_control_mean_cents": 10628166.666666666,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        -7416330,
        6046765,
        -1509063,
        -2653417,
        -3129551
      ],
      "mean_cents": -1732319.2,
      "sample_sd_cents": 4890619.872678228,
      "mean_minus_sd_cents": -6622939.072678228,
      "mean_plus_sd_cents": 3158300.6726782275,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -4399766,
      "noop_seed11_controlwise_cents": [
        2586888,
        8092973,
        1985798
      ],
      "noop_seed11_three_control_mean_cents": 4221886.333333333,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": true,
      "values_cents": [
        -967862,
        -29403714,
        -2176027,
        -2000294,
        -12845554
      ],
      "mean_cents": -9478690.2,
      "sample_sd_cents": 12145285.520162143,
      "mean_minus_sd_cents": -21623975.720162142,
      "mean_plus_sd_cents": 2666595.3201621436,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": -5271236.666666667,
      "noop_seed11_controlwise_cents": [
        7066240,
        897965,
        -578796
      ],
      "noop_seed11_three_control_mean_cents": 2461803,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": false,
      "values_cents": [
        -3195804,
        887996,
        1499186,
        843605,
        3223909
      ],
      "mean_cents": 651778.4,
      "sample_sd_cents": 2357458.482550711,
      "mean_minus_sd_cents": -1705680.082550711,
      "mean_plus_sd_cents": 3009236.882550711,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 290570,
      "noop_seed11_controlwise_cents": [
        -22732585,
        -18764432,
        -21188457
      ],
      "noop_seed11_three_control_mean_cents": -20895158,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -12954279,
        27403752,
        -6958462,
        3115144,
        -557517
      ],
      "mean_cents": 2009727.6,
      "sample_sd_cents": 15467862.519655108,
      "mean_minus_sd_cents": -13458134.919655109,
      "mean_plus_sd_cents": 17477590.11965511,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -3465550.6666666665,
      "noop_seed11_controlwise_cents": [
        -48363336,
        -16682468,
        -24649751
      ],
      "noop_seed11_three_control_mean_cents": -29898518.333333332,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        -6153547,
        13008765,
        10893190,
        1140774,
        -8016612
      ],
      "mean_cents": 2174514,
      "sample_sd_cents": 9587499.328281254,
      "mean_minus_sd_cents": -7412985.328281254,
      "mean_plus_sd_cents": 11762013.328281254,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -4343128.333333333,
      "noop_seed11_controlwise_cents": [
        -7249211,
        -12988439,
        -17803844
      ],
      "noop_seed11_three_control_mean_cents": -12680498,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": false,
      "values_cents": [
        538725,
        56729700,
        -15669481,
        -1871321,
        -15500279
      ],
      "mean_cents": 4845468.8,
      "sample_sd_cents": 29960179.294477697,
      "mean_minus_sd_cents": -25114710.494477697,
      "mean_plus_sd_cents": 34805648.0944777,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -5610958.333333333,
      "noop_seed11_controlwise_cents": [
        10563348,
        5590757,
        289845
      ],
      "noop_seed11_three_control_mean_cents": 5481316.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": false,
      "values_cents": [
        -902665,
        7560718,
        -237441,
        -7694158,
        -6225822
      ],
      "mean_cents": -1499873.6,
      "sample_sd_cents": 6015572.745611867,
      "mean_minus_sd_cents": -7515446.345611867,
      "mean_plus_sd_cents": 4515699.145611867,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -4940881.666666667,
      "noop_seed11_controlwise_cents": [
        -262591,
        515403,
        2697002
      ],
      "noop_seed11_three_control_mean_cents": 983271.3333333334,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        3969758,
        -751736,
        -4504283,
        45227361,
        -462505
      ],
      "mean_cents": 8695719,
      "sample_sd_cents": 20641360.78484707,
      "mean_minus_sd_cents": -11945641.78484707,
      "mean_plus_sd_cents": 29337079.78484707,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 16244871.333333334,
      "noop_seed11_controlwise_cents": [
        1307499,
        6813584,
        706409
      ],
      "noop_seed11_three_control_mean_cents": 2942497.3333333335,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        6540296,
        -33383279,
        -1621391,
        1152572,
        -4363327
      ],
      "mean_cents": -6335025.8,
      "sample_sd_cents": 15648897.58597329,
      "mean_minus_sd_cents": -21983923.38597329,
      "mean_plus_sd_cents": 9313871.785973292,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 1109847,
      "noop_seed11_controlwise_cents": [
        9675618,
        3507343,
        2030582
      ],
      "noop_seed11_three_control_mean_cents": 5071181,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gemini-3.8-flash",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": false,
      "values_cents": [
        2297375,
        -11187279,
        -1957618,
        -4844605,
        -10982639
      ],
      "mean_cents": -5334953.2,
      "sample_sd_cents": 5831923.78910649,
      "mean_minus_sd_cents": -11166876.989106491,
      "mean_plus_sd_cents": 496970.5891064899,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -4509956.333333333,
      "noop_seed11_controlwise_cents": [
        377452,
        4345605,
        1921580
      ],
      "noop_seed11_three_control_mean_cents": 2214879,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": true,
      "values_cents": [
        -34015892,
        -7301933,
        -17380453,
        -3859769,
        -4790108
      ],
      "mean_cents": -13469631,
      "sample_sd_cents": 12680372.979348656,
      "mean_minus_sd_cents": -26150003.979348656,
      "mean_plus_sd_cents": -789258.0206513442,
      "one_sd_band_excludes_zero": true,
      "band_side": -1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": -14221923,
      "noop_seed11_controlwise_cents": [
        -35090770,
        -3409902,
        -11377185
      ],
      "noop_seed11_three_control_mean_cents": -16625952.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        11197183,
        42458748,
        -40364,
        -12500798,
        -20729452
      ],
      "mean_cents": 4077063.4,
      "sample_sd_cents": 24652544.083392788,
      "mean_minus_sd_cents": -20575480.68339279,
      "mean_plus_sd_cents": 28729607.483392786,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -7344355.666666667,
      "noop_seed11_controlwise_cents": [
        16383930,
        10644702,
        5829297
      ],
      "noop_seed11_three_control_mean_cents": 10952643,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        -1185102,
        -4359549,
        -8195410,
        -256338,
        2255170
      ],
      "mean_cents": -2348245.8,
      "sample_sd_cents": 4035935.0996689973,
      "mean_minus_sd_cents": -6384180.899668997,
      "mean_plus_sd_cents": 1687689.2996689975,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 271243.3333333333,
      "noop_seed11_controlwise_cents": [
        -1175395,
        -6147986,
        -11448898
      ],
      "noop_seed11_three_control_mean_cents": -6257426.333333333,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": false,
      "values_cents": [
        -27914333,
        3436964,
        -6893727,
        -6948013,
        2865447
      ],
      "mean_cents": -7090732.4,
      "sample_sd_cents": 12685024.848602418,
      "mean_minus_sd_cents": -19775757.24860242,
      "mean_plus_sd_cents": 5594292.4486024175,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -10665633,
      "noop_seed11_controlwise_cents": [
        -322383,
        455611,
        2637210
      ],
      "noop_seed11_three_control_mean_cents": 923479.3333333334,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        8924781,
        -10040301,
        4720287,
        -16389076,
        -20258353
      ],
      "mean_cents": -6608532.4,
      "sample_sd_cents": 12878078.713729654,
      "mean_minus_sd_cents": -19486611.113729656,
      "mean_plus_sd_cents": 6269546.313729653,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -9240882.666666666,
      "noop_seed11_controlwise_cents": [
        11353837,
        -7014452,
        -12996951
      ],
      "noop_seed11_three_control_mean_cents": -2885855.3333333335,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        6246183,
        5810772,
        -9980055,
        7538288,
        -6561474
      ],
      "mean_cents": 610742.8,
      "sample_sd_cents": 8221846.877273968,
      "mean_minus_sd_cents": -7611104.077273969,
      "mean_plus_sd_cents": 8832589.677273968,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 2407665.6666666665,
      "noop_seed11_controlwise_cents": [
        -727434,
        -6895709,
        -8372470
      ],
      "noop_seed11_three_control_mean_cents": -5331871,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": false,
      "values_cents": [
        3490325,
        -10329573,
        -15013943,
        -2282128,
        15247258
      ],
      "mean_cents": -1777612.2,
      "sample_sd_cents": 11897356.74881407,
      "mean_minus_sd_cents": -13674968.94881407,
      "mean_plus_sd_cents": 10119744.548814071,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 5485151.666666667,
      "noop_seed11_controlwise_cents": [
        -18011129,
        -14042976,
        -16467001
      ],
      "noop_seed11_three_control_mean_cents": -16173702,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -8182510,
        22463515,
        4363582,
        -2844885,
        -4794619
      ],
      "mean_cents": 2201016.6,
      "sample_sd_cents": 12221530.137190854,
      "mean_minus_sd_cents": -10020513.537190855,
      "mean_plus_sd_cents": 14422546.737190854,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -5274004.666666667,
      "noop_seed11_controlwise_cents": [
        -29444222,
        2236646,
        -5730637
      ],
      "noop_seed11_three_control_mean_cents": -10979404.333333334,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": true,
      "values_cents": [
        7500531,
        29335001,
        29029236,
        642770,
        18275148
      ],
      "mean_cents": 16956537.2,
      "sample_sd_cents": 12808885.688415121,
      "mean_minus_sd_cents": 4147651.511584878,
      "mean_plus_sd_cents": 29765422.88841512,
      "one_sd_band_excludes_zero": true,
      "band_side": 1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": 8806149.666666666,
      "noop_seed11_controlwise_cents": [
        -9165654,
        -14904882,
        -19720287
      ],
      "noop_seed11_three_control_mean_cents": -14596941,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        23333457,
        14953188,
        2960632,
        5990319,
        4548011
      ],
      "mean_cents": 10357121.4,
      "sample_sd_cents": 8617306.656952176,
      "mean_minus_sd_cents": 1739814.7430478241,
      "mean_plus_sd_cents": 18974428.05695218,
      "one_sd_band_excludes_zero": true,
      "band_side": 1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": 11290595.666666666,
      "noop_seed11_controlwise_cents": [
        22157425,
        17184834,
        11883922
      ],
      "noop_seed11_three_control_mean_cents": 17075393.666666668,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": false,
      "values_cents": [
        -29432,
        469051,
        -10807178,
        -24217194,
        2895335
      ],
      "mean_cents": -6337883.6,
      "sample_sd_cents": 11302959.55454837,
      "mean_minus_sd_cents": -17640843.15454837,
      "mean_plus_sd_cents": 4965075.95454837,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -7117097,
      "noop_seed11_controlwise_cents": [
        -7791320,
        -7013326,
        -4831727
      ],
      "noop_seed11_three_control_mean_cents": -6545457.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        13103919,
        1931883,
        -3945015,
        -1386082,
        -896666
      ],
      "mean_cents": 1761607.8,
      "sample_sd_cents": 6674895.719328707,
      "mean_minus_sd_cents": -4913287.919328707,
      "mean_plus_sd_cents": 8436503.519328708,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3607057,
      "noop_seed11_controlwise_cents": [
        16587833,
        -1780456,
        -7762955
      ],
      "noop_seed11_three_control_mean_cents": 2348140.6666666665,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        5884624,
        -8249187,
        -785684,
        298553,
        18005947
      ],
      "mean_cents": 3030850.6,
      "sample_sd_cents": 9768164.740538742,
      "mean_minus_sd_cents": -6737314.140538743,
      "mean_plus_sd_cents": 12799015.340538742,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 8063041.333333333,
      "noop_seed11_controlwise_cents": [
        984566,
        6490651,
        383476
      ],
      "noop_seed11_three_control_mean_cents": 2619564.3333333335,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": true,
      "values_cents": [
        -5023959,
        -9047936,
        -4160188,
        4759134,
        -6760498
      ],
      "mean_cents": -4046689.4,
      "sample_sd_cents": 5265161.161510614,
      "mean_minus_sd_cents": -9311850.561510613,
      "mean_plus_sd_cents": 1218471.7615106138,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -2341774.3333333335,
      "noop_seed11_controlwise_cents": [
        -7005800,
        -3037647,
        -5461672
      ],
      "noop_seed11_three_control_mean_cents": -5168373,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": false,
      "values_cents": [
        -8874388,
        11003585,
        3600464,
        2471524,
        6286582
      ],
      "mean_cents": 2897553.4,
      "sample_sd_cents": 7356076.600982809,
      "mean_minus_sd_cents": -4458523.200982809,
      "mean_plus_sd_cents": 10253630.00098281,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -38760.666666666664,
      "noop_seed11_controlwise_cents": [
        -39249437,
        -7568569,
        -15535852
      ],
      "noop_seed11_three_control_mean_cents": -20784619.333333332,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        15106755,
        -6030873,
        -10950565,
        -10723719,
        -8003637
      ],
      "mean_cents": -4120407.8,
      "sample_sd_cents": 10939240.16806703,
      "mean_minus_sd_cents": -15059647.968067031,
      "mean_plus_sd_cents": 6818832.368067031,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -1206867,
      "noop_seed11_controlwise_cents": [
        4252962,
        -1486266,
        -6301671
      ],
      "noop_seed11_three_control_mean_cents": -1178325,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        11244296,
        59048119,
        33594753,
        -9962560,
        7873074
      ],
      "mean_cents": 20359536.4,
      "sample_sd_cents": 26600781.29939625,
      "mean_minus_sd_cents": -6241244.899396252,
      "mean_plus_sd_cents": 46960317.69939625,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3051603.3333333335,
      "noop_seed11_controlwise_cents": [
        -6233223,
        -11205814,
        -16506726
      ],
      "noop_seed11_three_control_mean_cents": -11315254.333333334,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": true,
      "values_cents": [
        -9072234,
        -12496168,
        -21405186,
        396199,
        2893561
      ],
      "mean_cents": -7936765.6,
      "sample_sd_cents": 9876867.672637682,
      "mean_minus_sd_cents": -17813633.27263768,
      "mean_plus_sd_cents": 1940102.0726376828,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -1927491.3333333333,
      "noop_seed11_controlwise_cents": [
        -9319959,
        -8541965,
        -6360366
      ],
      "noop_seed11_three_control_mean_cents": -8074096.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "gemini-3.8-flash",
      "original_3seed_same_sign": false,
      "values_cents": [
        25840024,
        -12735433,
        -12223183,
        1502615,
        -15508928
      ],
      "mean_cents": -2624981,
      "sample_sd_cents": 17231050.243420728,
      "mean_minus_sd_cents": -19856031.243420728,
      "mean_plus_sd_cents": 14606069.243420728,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3944570.3333333335,
      "noop_seed11_controlwise_cents": [
        16576953,
        -1791336,
        -7773835
      ],
      "noop_seed11_three_control_mean_cents": 2337260.6666666665,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": false,
      "values_cents": [
        1140938,
        6492433,
        -13556700,
        6804750,
        -5139397
      ],
      "mean_cents": -851595.2,
      "sample_sd_cents": 8607111.78084912,
      "mean_minus_sd_cents": -9458706.980849119,
      "mean_plus_sd_cents": 7755516.580849119,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 935430.3333333334,
      "noop_seed11_controlwise_cents": [
        -356001,
        5150084,
        -957091
      ],
      "noop_seed11_three_control_mean_cents": 1278997.3333333333,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": false,
      "values_cents": [
        4013736,
        -6734047,
        -16914171,
        457375,
        1725737
      ],
      "mean_cents": -3490274,
      "sample_sd_cents": 8512108.190712215,
      "mean_minus_sd_cents": -12002382.190712215,
      "mean_plus_sd_cents": 5021834.190712215,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 2065616,
      "noop_seed11_controlwise_cents": [
        -7685857,
        -13854132,
        -15330893
      ],
      "noop_seed11_three_control_mean_cents": -12290294,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    }
  ],
  "selected12_edges": [
    {
      "entrant": "claude-sonnet-5",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": true,
      "values_cents": [
        5889511,
        1175081,
        6765748,
        -2704168,
        6228634
      ],
      "mean_cents": 3470961.2,
      "sample_sd_cents": 4114396.9483339475,
      "mean_minus_sd_cents": -643435.7483339473,
      "mean_plus_sd_cents": 7585358.148333948,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3137992.3333333335,
      "noop_seed11_controlwise_cents": [
        10053784,
        4314556,
        -500849
      ],
      "noop_seed11_three_control_mean_cents": 4622497,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "claude-sonnet-5",
      "recipient": "gpt-5.6-sol",
      "original_3seed_same_sign": true,
      "values_cents": [
        -3396008,
        -21696160,
        -17920258,
        17916910,
        7590965
      ],
      "mean_cents": -3500910.2,
      "sample_sd_cents": 16738790.490244754,
      "mean_minus_sd_cents": -20239700.690244753,
      "mean_plus_sd_cents": 13237880.290244754,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 7370622.333333333,
      "noop_seed11_controlwise_cents": [
        -9499231,
        -3993146,
        -10100321
      ],
      "noop_seed11_three_control_mean_cents": -7864232.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": true,
      "values_cents": [
        -15118581,
        -5505203,
        -6461976,
        628842,
        -19005391
      ],
      "mean_cents": -9092461.8,
      "sample_sd_cents": 7887837.263009658,
      "mean_minus_sd_cents": -16980299.063009657,
      "mean_plus_sd_cents": -1204624.5369903427,
      "one_sd_band_excludes_zero": true,
      "band_side": -1,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -11165043.333333334,
      "noop_seed11_controlwise_cents": [
        -22023636,
        -21245642,
        -19064043
      ],
      "noop_seed11_three_control_mean_cents": -20777773.666666668,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "deepseek-v4-pro",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": true,
      "values_cents": [
        -27938115,
        -7668828,
        -5124574,
        -11079914,
        6880819
      ],
      "mean_cents": -8986122.4,
      "sample_sd_cents": 12569493.19530757,
      "mean_minus_sd_cents": -21555615.59530757,
      "mean_plus_sd_cents": 3583370.795307569,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -10712403.333333334,
      "noop_seed11_controlwise_cents": [
        -12026721,
        -8058568,
        -10482593
      ],
      "noop_seed11_three_control_mean_cents": -10189294,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "doubao-seed-1.8",
      "recipient": "gpt-6-astra",
      "original_3seed_same_sign": true,
      "values_cents": [
        -967862,
        -29403714,
        -2176027,
        -2000294,
        -12845554
      ],
      "mean_cents": -9478690.2,
      "sample_sd_cents": 12145285.520162143,
      "mean_minus_sd_cents": -21623975.720162142,
      "mean_plus_sd_cents": 2666595.3201621436,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": -5271236.666666667,
      "noop_seed11_controlwise_cents": [
        7066240,
        897965,
        -578796
      ],
      "noop_seed11_three_control_mean_cents": 2461803,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "claude-sonnet-5",
      "original_3seed_same_sign": true,
      "values_cents": [
        -34015892,
        -7301933,
        -17380453,
        -3859769,
        -4790108
      ],
      "mean_cents": -13469631,
      "sample_sd_cents": 12680372.979348656,
      "mean_minus_sd_cents": -26150003.979348656,
      "mean_plus_sd_cents": -789258.0206513442,
      "one_sd_band_excludes_zero": true,
      "band_side": -1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": -14221923,
      "noop_seed11_controlwise_cents": [
        -35090770,
        -3409902,
        -11377185
      ],
      "noop_seed11_three_control_mean_cents": -16625952.333333334,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-5.6-sol",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        -1185102,
        -4359549,
        -8195410,
        -256338,
        2255170
      ],
      "mean_cents": -2348245.8,
      "sample_sd_cents": 4035935.0996689973,
      "mean_minus_sd_cents": -6384180.899668997,
      "mean_plus_sd_cents": 1687689.2996689975,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 271243.3333333333,
      "noop_seed11_controlwise_cents": [
        -1175395,
        -6147986,
        -11448898
      ],
      "noop_seed11_three_control_mean_cents": -6257426.333333333,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "deepseek-v4-flash",
      "original_3seed_same_sign": true,
      "values_cents": [
        7500531,
        29335001,
        29029236,
        642770,
        18275148
      ],
      "mean_cents": 16956537.2,
      "sample_sd_cents": 12808885.688415121,
      "mean_minus_sd_cents": 4147651.511584878,
      "mean_plus_sd_cents": 29765422.88841512,
      "one_sd_band_excludes_zero": true,
      "band_side": 1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": 8806149.666666666,
      "noop_seed11_controlwise_cents": [
        -9165654,
        -14904882,
        -19720287
      ],
      "noop_seed11_three_control_mean_cents": -14596941,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        23333457,
        14953188,
        2960632,
        5990319,
        4548011
      ],
      "mean_cents": 10357121.4,
      "sample_sd_cents": 8617306.656952176,
      "mean_minus_sd_cents": 1739814.7430478241,
      "mean_plus_sd_cents": 18974428.05695218,
      "one_sd_band_excludes_zero": true,
      "band_side": 1,
      "all_observed_signs_match": true,
      "fixed_seed11_three_mean_cents": 11290595.666666666,
      "noop_seed11_controlwise_cents": [
        22157425,
        17184834,
        11883922
      ],
      "noop_seed11_three_control_mean_cents": 17075393.666666668,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "gpt-6-astra",
      "recipient": "qwen3.8-max",
      "original_3seed_same_sign": true,
      "values_cents": [
        -5023959,
        -9047936,
        -4160188,
        4759134,
        -6760498
      ],
      "mean_cents": -4046689.4,
      "sample_sd_cents": 5265161.161510614,
      "mean_minus_sd_cents": -9311850.561510613,
      "mean_plus_sd_cents": 1218471.7615106138,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -2341774.3333333335,
      "noop_seed11_controlwise_cents": [
        -7005800,
        -3037647,
        -5461672
      ],
      "noop_seed11_three_control_mean_cents": -5168373,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "deepseek-v4-pro",
      "original_3seed_same_sign": true,
      "values_cents": [
        11244296,
        59048119,
        33594753,
        -9962560,
        7873074
      ],
      "mean_cents": 20359536.4,
      "sample_sd_cents": 26600781.29939625,
      "mean_minus_sd_cents": -6241244.899396252,
      "mean_plus_sd_cents": 46960317.69939625,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": 3051603.3333333335,
      "noop_seed11_controlwise_cents": [
        -6233223,
        -11205814,
        -16506726
      ],
      "noop_seed11_three_control_mean_cents": -11315254.333333334,
      "five_fixed_mean_vs_noop_same_sign": false,
      "seed11_three_fixed_mean_vs_noop_same_sign": false,
      "original_three_seed_mean_vs_noop_same_sign": false
    },
    {
      "entrant": "qwen3.8-max",
      "recipient": "doubao-seed-1.8",
      "original_3seed_same_sign": true,
      "values_cents": [
        -9072234,
        -12496168,
        -21405186,
        396199,
        2893561
      ],
      "mean_cents": -7936765.6,
      "sample_sd_cents": 9876867.672637682,
      "mean_minus_sd_cents": -17813633.27263768,
      "mean_plus_sd_cents": 1940102.0726376828,
      "one_sd_band_excludes_zero": false,
      "band_side": 0,
      "all_observed_signs_match": false,
      "fixed_seed11_three_mean_cents": -1927491.3333333333,
      "noop_seed11_controlwise_cents": [
        -9319959,
        -8541965,
        -6360366
      ],
      "noop_seed11_three_control_mean_cents": -8074096.666666667,
      "five_fixed_mean_vs_noop_same_sign": true,
      "seed11_three_fixed_mean_vs_noop_same_sign": true,
      "original_three_seed_mean_vs_noop_same_sign": true
    }
  ],
  "entrants": [
    {
      "model": "claude-sonnet-5",
      "metrics": {
        "private": {
          "values_cents": [
            -42329729,
            -13537334,
            -42233374,
            -11522916,
            -19670674
          ],
          "mean_cents": -25858805.4,
          "sample_sd_cents": 15289270.532360751,
          "mean_minus_sd_cents": -41148075.93236075,
          "mean_plus_sd_cents": -10569534.867639247,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -42329729,
            -11522916,
            -19670674
          ],
          "fixed_seed11_three_mean_cents": -24507773,
          "noop_seed11_controlwise_cents": [
            -31637655,
            43213,
            -7924070
          ],
          "noop_seed11_three_control_mean_cents": -13172837.333333334,
          "noop_seed11_two_new_control_mean_cents": -3940428.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            37624257,
            -20833634,
            -56106194,
            -4421301,
            -44194160
          ],
          "mean_cents": -17586206.4,
          "sample_sd_cents": 36823322.86925922,
          "mean_minus_sd_cents": -54409529.26925922,
          "mean_plus_sd_cents": 19237116.469259225,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            37624257,
            -4421301,
            -44194160
          ],
          "fixed_seed11_three_mean_cents": -3663734.6666666665,
          "noop_seed11_controlwise_cents": [
            187130,
            -24809021,
            -48734199
          ],
          "noop_seed11_three_control_mean_cents": -24452030,
          "noop_seed11_two_new_control_mean_cents": -36771610,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "market": {
          "values_cents": [
            -4705472,
            -34370968,
            -98339568,
            -15944217,
            -63864834
          ],
          "mean_cents": -43445011.8,
          "sample_sd_cents": 37979485.80650606,
          "mean_minus_sd_cents": -81424497.60650605,
          "mean_plus_sd_cents": -5465525.993493937,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -4705472,
            -15944217,
            -63864834
          ],
          "fixed_seed11_three_mean_cents": -28171507.666666668,
          "noop_seed11_controlwise_cents": [
            -31450525,
            -24765808,
            -56658269
          ],
          "noop_seed11_three_control_mean_cents": -37624867.333333336,
          "noop_seed11_two_new_control_mean_cents": -40712038.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "deepseek-v4-flash",
      "metrics": {
        "private": {
          "values_cents": [
            1133331,
            6536872,
            -3583391,
            -6903368,
            -17909129
          ],
          "mean_cents": -4145137,
          "sample_sd_cents": 9210570.195392981,
          "mean_minus_sd_cents": -13355707.195392981,
          "mean_plus_sd_cents": 5065433.195392981,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            1133331,
            -6903368,
            -17909129
          ],
          "fixed_seed11_three_mean_cents": -7893055.333333333,
          "noop_seed11_controlwise_cents": [
            10214705,
            4475477,
            -339928
          ],
          "noop_seed11_three_control_mean_cents": 4783418,
          "noop_seed11_two_new_control_mean_cents": 2067774.5,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            22048163,
            34218552,
            -85613873,
            -21959132,
            -70833067
          ],
          "mean_cents": -24427871.4,
          "sample_sd_cents": 53625293.46273227,
          "mean_minus_sd_cents": -78053164.86273226,
          "mean_plus_sd_cents": 29197422.06273227,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            22048163,
            -21959132,
            -70833067
          ],
          "fixed_seed11_three_mean_cents": -23581345.333333332,
          "noop_seed11_controlwise_cents": [
            -11682673,
            741272,
            -26335784
          ],
          "noop_seed11_three_control_mean_cents": -12425728.333333334,
          "noop_seed11_two_new_control_mean_cents": -12797256,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "market": {
          "values_cents": [
            23181494,
            40755424,
            -89197264,
            -28862500,
            -88742196
          ],
          "mean_cents": -28573008.4,
          "sample_sd_cents": 60787900.454361744,
          "mean_minus_sd_cents": -89360908.85436174,
          "mean_plus_sd_cents": 32214892.054361746,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            23181494,
            -28862500,
            -88742196
          ],
          "fixed_seed11_three_mean_cents": -31474400.666666668,
          "noop_seed11_controlwise_cents": [
            -1467968,
            5216749,
            -26675712
          ],
          "noop_seed11_three_control_mean_cents": -7642310.333333333,
          "noop_seed11_two_new_control_mean_cents": -10729481.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "deepseek-v4-pro",
      "metrics": {
        "private": {
          "values_cents": [
            -6890695,
            5080635,
            -14678214,
            -8491669,
            -16345284
          ],
          "mean_cents": -8265045.4,
          "sample_sd_cents": 8462658.712573094,
          "mean_minus_sd_cents": -16727704.112573095,
          "mean_plus_sd_cents": 197613.31257309392,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            -6890695,
            -8491669,
            -16345284
          ],
          "fixed_seed11_three_mean_cents": -10575882.666666666,
          "noop_seed11_controlwise_cents": [
            8970173,
            3997582,
            -1303330
          ],
          "noop_seed11_three_control_mean_cents": 3888141.6666666665,
          "noop_seed11_two_new_control_mean_cents": 1347126,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "others": {
          "values_cents": [
            -101789125,
            -11255006,
            -42443613,
            -45535683,
            -39865822
          ],
          "mean_cents": -48177849.8,
          "sample_sd_cents": 32963682.84216284,
          "mean_minus_sd_cents": -81141532.64216283,
          "mean_plus_sd_cents": -15214166.957837157,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -101789125,
            -45535683,
            -39865822
          ],
          "fixed_seed11_three_mean_cents": -62396876.666666664,
          "noop_seed11_controlwise_cents": [
            -61061101,
            -49403793,
            -75995342
          ],
          "noop_seed11_three_control_mean_cents": -62153412,
          "noop_seed11_two_new_control_mean_cents": -62699567.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "market": {
          "values_cents": [
            -108679820,
            -6174371,
            -57121827,
            -54027352,
            -56211106
          ],
          "mean_cents": -56442895.2,
          "sample_sd_cents": 36269720.02021864,
          "mean_minus_sd_cents": -92712615.22021864,
          "mean_plus_sd_cents": -20173175.179781362,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -108679820,
            -54027352,
            -56211106
          ],
          "fixed_seed11_three_mean_cents": -72972759.33333333,
          "noop_seed11_controlwise_cents": [
            -52090928,
            -45406211,
            -77298672
          ],
          "noop_seed11_three_control_mean_cents": -58265270.333333336,
          "noop_seed11_two_new_control_mean_cents": -61352441.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "doubao-seed-1.8",
      "metrics": {
        "private": {
          "values_cents": [
            -50016569,
            -41307229,
            -46741178,
            -46444630,
            -41499912
          ],
          "mean_cents": -45201903.6,
          "sample_sd_cents": 3740587.171289596,
          "mean_minus_sd_cents": -48942490.771289594,
          "mean_plus_sd_cents": -41461316.42871041,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -50016569,
            -46444630,
            -41499912
          ],
          "fixed_seed11_three_mean_cents": -45987037,
          "noop_seed11_controlwise_cents": [
            -35068149,
            -34290155,
            -32108556
          ],
          "noop_seed11_three_control_mean_cents": -33822286.666666664,
          "noop_seed11_two_new_control_mean_cents": -33199355.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            -26400372,
            -13626613,
            -13873288,
            5433238,
            -38773092
          ],
          "mean_cents": -17448025.4,
          "sample_sd_cents": 16476021.441256527,
          "mean_minus_sd_cents": -33924046.84125653,
          "mean_plus_sd_cents": -972003.9587434717,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            -26400372,
            5433238,
            -38773092
          ],
          "fixed_seed11_three_mean_cents": -19913408.666666668,
          "noop_seed11_controlwise_cents": [
            17635338,
            23542061,
            -10531999
          ],
          "noop_seed11_three_control_mean_cents": 10215133.333333334,
          "noop_seed11_two_new_control_mean_cents": 6505031,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "market": {
          "values_cents": [
            -76416941,
            -54933842,
            -60614466,
            -41011392,
            -80273004
          ],
          "mean_cents": -62649929,
          "sample_sd_cents": 16062462.32353617,
          "mean_minus_sd_cents": -78712391.32353617,
          "mean_plus_sd_cents": -46587466.67646383,
          "one_sd_band_excludes_zero": true,
          "band_side": -1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            -76416941,
            -41011392,
            -80273004
          ],
          "fixed_seed11_three_mean_cents": -65900445.666666664,
          "noop_seed11_controlwise_cents": [
            -17432811,
            -10748094,
            -42640555
          ],
          "noop_seed11_three_control_mean_cents": -23607153.333333332,
          "noop_seed11_two_new_control_mean_cents": -26694324.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "gemini-3.8-flash",
      "metrics": {
        "private": {
          "values_cents": [
            10251025,
            -13013495,
            -13163042,
            -8572408,
            -18182490
          ],
          "mean_cents": -8536082,
          "sample_sd_cents": 11039314.769544778,
          "mean_minus_sd_cents": -19575396.76954478,
          "mean_plus_sd_cents": 2503232.7695447784,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            10251025,
            -8572408,
            -18182490
          ],
          "fixed_seed11_three_mean_cents": -5501291,
          "noop_seed11_controlwise_cents": [
            19113281,
            744992,
            -5237507
          ],
          "noop_seed11_three_control_mean_cents": 4873588.666666667,
          "noop_seed11_two_new_control_mean_cents": -2246257.5,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "others": {
          "values_cents": [
            -6664337,
            59380641,
            -20055486,
            36225767,
            -46108701
          ],
          "mean_cents": 4555576.8,
          "sample_sd_cents": 42741222.88452579,
          "mean_minus_sd_cents": -38185646.084525794,
          "mean_plus_sd_cents": 47296799.68452579,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            -6664337,
            36225767,
            -46108701
          ],
          "fixed_seed11_three_mean_cents": -5515757,
          "noop_seed11_controlwise_cents": [
            -33951221,
            -8898215,
            -34808177
          ],
          "noop_seed11_three_control_mean_cents": -25885871,
          "noop_seed11_two_new_control_mean_cents": -21853196,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "market": {
          "values_cents": [
            3586688,
            46367146,
            -33218528,
            27653359,
            -64291191
          ],
          "mean_cents": -3980505.2,
          "sample_sd_cents": 44958565.80626953,
          "mean_minus_sd_cents": -48939071.00626953,
          "mean_plus_sd_cents": 40978060.60626952,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            3586688,
            27653359,
            -64291191
          ],
          "fixed_seed11_three_mean_cents": -11017048,
          "noop_seed11_controlwise_cents": [
            -14837940,
            -8153223,
            -40045684
          ],
          "noop_seed11_three_control_mean_cents": -21012282.333333332,
          "noop_seed11_two_new_control_mean_cents": -24099453.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": false
        }
      }
    },
    {
      "model": "gpt-5.6-sol",
      "metrics": {
        "private": {
          "values_cents": [
            13877540,
            17561715,
            8027043,
            17830636,
            11904739
          ],
          "mean_cents": 13840334.6,
          "sample_sd_cents": 4102238.75278808,
          "mean_minus_sd_cents": 9738095.84721192,
          "mean_plus_sd_cents": 17942573.35278808,
          "one_sd_band_excludes_zero": true,
          "band_side": 1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            13877540,
            17830636,
            11904739
          ],
          "fixed_seed11_three_mean_cents": 14537638.333333334,
          "noop_seed11_controlwise_cents": [
            22928890,
            28434975,
            22327800
          ],
          "noop_seed11_three_control_mean_cents": 24563888.333333332,
          "noop_seed11_two_new_control_mean_cents": 25381387.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            -33256855,
            19675128,
            -52783665,
            -34697834,
            -31971512
          ],
          "mean_cents": -26606947.6,
          "sample_sd_cents": 27229181.579931874,
          "mean_minus_sd_cents": -53836129.17993188,
          "mean_plus_sd_cents": 622233.9799318723,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            -33256855,
            -34697834,
            -31971512
          ],
          "fixed_seed11_three_mean_cents": -33308733.666666668,
          "noop_seed11_controlwise_cents": [
            -27589344,
            -26410712,
            -52195998
          ],
          "noop_seed11_three_control_mean_cents": -35398684.666666664,
          "noop_seed11_two_new_control_mean_cents": -39303355,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "market": {
          "values_cents": [
            -19379315,
            37236843,
            -44756622,
            -16867198,
            -20066773
          ],
          "mean_cents": -12766613,
          "sample_sd_cents": 30156016.186130445,
          "mean_minus_sd_cents": -42922629.18613045,
          "mean_plus_sd_cents": 17389403.186130445,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            -19379315,
            -16867198,
            -20066773
          ],
          "fixed_seed11_three_mean_cents": -18771095.333333332,
          "noop_seed11_controlwise_cents": [
            -4660454,
            2024263,
            -29868198
          ],
          "noop_seed11_three_control_mean_cents": -10834796.333333334,
          "noop_seed11_two_new_control_mean_cents": -13921967.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "gpt-6-astra",
      "metrics": {
        "private": {
          "values_cents": [
            18223722,
            8848924,
            7834930,
            9538498,
            10976995
          ],
          "mean_cents": 11084613.8,
          "sample_sd_cents": 4151134.647486058,
          "mean_minus_sd_cents": 6933479.152513943,
          "mean_plus_sd_cents": 15235748.447486058,
          "one_sd_band_excludes_zero": true,
          "band_side": 1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            18223722,
            9538498,
            10976995
          ],
          "fixed_seed11_three_mean_cents": 12913071.666666666,
          "noop_seed11_controlwise_cents": [
            27595257,
            21426982,
            19950221
          ],
          "noop_seed11_three_control_mean_cents": 22990820,
          "noop_seed11_two_new_control_mean_cents": 20688601.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            36586630,
            51855515,
            16655385,
            -16757385,
            31272658
          ],
          "mean_cents": 23922560.6,
          "sample_sd_cents": 25991933.086489435,
          "mean_minus_sd_cents": -2069372.4864894338,
          "mean_plus_sd_cents": 49914493.68648943,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            36586630,
            -16757385,
            31272658
          ],
          "fixed_seed11_three_mean_cents": 17033967.666666668,
          "noop_seed11_controlwise_cents": [
            -13677172,
            -824180,
            -31239880
          ],
          "noop_seed11_three_control_mean_cents": -15247077.333333334,
          "noop_seed11_two_new_control_mean_cents": -16032030,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "market": {
          "values_cents": [
            54810352,
            60704439,
            24490315,
            -7218887,
            42249653
          ],
          "mean_cents": 35007174.4,
          "sample_sd_cents": 27379797.93683178,
          "mean_minus_sd_cents": 7627376.463168219,
          "mean_plus_sd_cents": 62386972.33683178,
          "one_sd_band_excludes_zero": true,
          "band_side": 1,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            54810352,
            -7218887,
            42249653
          ],
          "fixed_seed11_three_mean_cents": 29947039.333333332,
          "noop_seed11_controlwise_cents": [
            13918085,
            20602802,
            -11289659
          ],
          "noop_seed11_three_control_mean_cents": 7743742.666666667,
          "noop_seed11_two_new_control_mean_cents": 4656571.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        }
      }
    },
    {
      "model": "qwen3.8-max",
      "metrics": {
        "private": {
          "values_cents": [
            3168958,
            2149775,
            1666096,
            3158408,
            3663812
          ],
          "mean_cents": 2761409.8,
          "sample_sd_cents": 823383.6113460116,
          "mean_minus_sd_cents": 1938026.1886539883,
          "mean_plus_sd_cents": 3584793.4113460113,
          "one_sd_band_excludes_zero": true,
          "band_side": 1,
          "all_observed_signs_match": true,
          "fixed_seed11_three_values_cents": [
            3168958,
            3158408,
            3663812
          ],
          "fixed_seed11_three_mean_cents": 3330392.6666666665,
          "noop_seed11_controlwise_cents": [
            11424479,
            15392632,
            12968607
          ],
          "noop_seed11_three_control_mean_cents": 13261906,
          "noop_seed11_two_new_control_mean_cents": 14180619.5,
          "five_fixed_mean_vs_noop_same_sign": true,
          "seed11_three_fixed_mean_vs_noop_same_sign": true,
          "original_three_seed_mean_vs_noop_same_sign": true
        },
        "others": {
          "values_cents": [
            39399127,
            38547616,
            -37854588,
            -9053816,
            -9873008
          ],
          "mean_cents": 4233066.2,
          "sample_sd_cents": 33767711.5161708,
          "mean_minus_sd_cents": -29534645.3161708,
          "mean_plus_sd_cents": 38000777.7161708,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            39399127,
            -9053816,
            -9873008
          ],
          "fixed_seed11_three_mean_cents": 6824101,
          "noop_seed11_controlwise_cents": [
            -42014562,
            -39297998,
            -68766434
          ],
          "noop_seed11_three_control_mean_cents": -50026331.333333336,
          "noop_seed11_two_new_control_mean_cents": -54032216,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        },
        "market": {
          "values_cents": [
            42568085,
            40697391,
            -36188492,
            -5895408,
            -6209196
          ],
          "mean_cents": 6994476,
          "sample_sd_cents": 33936053.56360757,
          "mean_minus_sd_cents": -26941577.563607574,
          "mean_plus_sd_cents": 40930529.56360757,
          "one_sd_band_excludes_zero": false,
          "band_side": 0,
          "all_observed_signs_match": false,
          "fixed_seed11_three_values_cents": [
            42568085,
            -5895408,
            -6209196
          ],
          "fixed_seed11_three_mean_cents": 10154493.666666666,
          "noop_seed11_controlwise_cents": [
            -30590083,
            -23905366,
            -55797827
          ],
          "noop_seed11_three_control_mean_cents": -36764425.333333336,
          "noop_seed11_two_new_control_mean_cents": -39851596.5,
          "five_fixed_mean_vs_noop_same_sign": false,
          "seed11_three_fixed_mean_vs_noop_same_sign": false,
          "original_three_seed_mean_vs_noop_same_sign": false
        }
      }
    }
  ]
}

==> anc/data/workload/agent_usage_by_run.csv <==
group,run_id,seed,company_id,model_id,all_windows,counted_windows,provider_turns,tool_calls,input_tokens,output_tokens,replicate
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-1,gpt-6-astra,72,53,494,2329,10258014,680438,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-2,deepseek-v4-pro,72,72,841,2233,19651732,2287328,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-3,claude-sonnet-5,53,36,573,1802,22067765,173644,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-4,qwen3.8-max,72,70,782,2100,32027473,4060099,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-5,gpt-5.6-sol,72,53,671,3444,28241359,1400675,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-6,gemini-3.8-flash,72,60,1482,1615,10965373,245533,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-7,deepseek-v4-flash,72,72,811,2942,32795027,4983062,1
main,run-71a3e82592675650fe488f2f35f3c4fa0eceba661ba8a9e7bbb501a16ed710fb,11,company-8,doubao-seed-1.8,44,41,891,1067,11591845,612817,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-1,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-2,deepseek-v4-pro,72,72,823,2189,17385730,1956059,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-3,claude-sonnet-5,72,36,691,1958,26389412,171379,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-4,qwen3.8-max,72,69,809,2233,35786499,4186951,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-5,gpt-5.6-sol,72,49,660,3267,24606050,1321499,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-6,gemini-3.8-flash,72,65,1595,1745,11417943,234937,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-7,deepseek-v4-flash,72,72,744,2927,30025530,4609566,1
main,run-282688ffa233750aedf2abf807483a78d37f17f6f56ead4fce8575770e4f6e78,11,company-8,doubao-seed-1.8,57,53,1098,1346,13461250,725430,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-1,gpt-6-astra,72,48,452,2080,9014068,612956,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-2,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-3,claude-sonnet-5,72,41,806,2344,30778944,161628,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-4,qwen3.8-max,72,69,701,1795,27727995,3482287,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-5,gpt-5.6-sol,72,39,493,2456,17497764,907602,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-6,gemini-3.8-flash,72,63,1687,1907,12705116,356740,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-7,deepseek-v4-flash,72,72,785,3031,32159561,4857272,1
main,run-665f7924e763a2c5744d1a696852dbcae569d2237f365eca61cc3c73d1315383,11,company-8,doubao-seed-1.8,16,16,319,396,4305728,224206,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-1,gpt-6-astra,72,59,574,2695,13147469,848733,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-2,deepseek-v4-pro,72,72,845,2326,19239497,2214598,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-3,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-4,qwen3.8-max,72,70,674,1667,30706438,4377918,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-5,gpt-5.6-sol,72,51,658,3612,28142303,1280420,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-6,gemini-3.8-flash,72,62,1591,1809,11611438,282983,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-7,deepseek-v4-flash,72,69,740,2869,32149509,4865089,1
main,run-cf918e0683a5c1e93d6a8ddb1aef6ca2e75aa816f4a60473b132f1891e83b677,11,company-8,doubao-seed-1.8,72,64,1440,1612,17448796,846623,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-1,gpt-6-astra,72,54,523,2317,10334621,695229,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-2,deepseek-v4-pro,72,71,886,2264,21467512,2436234,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-3,claude-sonnet-5,72,34,562,1716,22305647,172061,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-4,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-5,gpt-5.6-sol,72,59,643,3621,22932231,1391209,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-6,gemini-3.8-flash,72,68,1674,1864,12238328,285901,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-7,deepseek-v4-flash,72,67,708,2682,30139065,4766077,1
main,run-3d512d5c8257520e8be5ef147ade317051b4d6dbe40acfc107adea38ea891f03,11,company-8,doubao-seed-1.8,72,67,1466,1785,18967595,1036111,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-1,gpt-6-astra,72,59,593,2585,12001231,761028,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-2,deepseek-v4-pro,72,72,901,2393,20921390,2214141,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-3,claude-sonnet-5,72,52,818,2226,29037395,210844,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-4,qwen3.8-max,72,67,789,1951,40377962,4866922,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-5,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-6,gemini-3.8-flash,72,65,1745,1830,12366795,341272,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-7,deepseek-v4-flash,72,72,749,2779,29959274,4587355,1
main,run-70acc231fb7a4b55a8d300f95cec89e073159035775f422100d73180c3a108cb,11,company-8,doubao-seed-1.8,72,68,1348,1649,17521155,924452,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-1,gpt-6-astra,72,55,564,2485,12266962,817587,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-2,deepseek-v4-pro,72,71,780,2108,17012721,2135340,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-3,claude-sonnet-5,72,32,730,1897,27586348,127220,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-4,qwen3.8-max,72,68,611,1566,22392841,2920653,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-5,gpt-5.6-sol,72,49,671,3275,30233473,1459530,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-6,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-7,deepseek-v4-flash,72,70,730,2857,26957011,4178528,1
main,run-11314dfc69e87afe551417ee275c1506fce60966608070199635c095b33b328d,11,company-8,doubao-seed-1.8,63,59,1335,1524,19281570,1029683,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-1,gpt-6-astra,72,58,563,2533,11933618,796977,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-2,deepseek-v4-pro,72,72,891,2363,19823974,2095532,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-3,claude-sonnet-5,72,18,222,826,8369853,77093,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-4,qwen3.8-max,72,70,865,2070,35301660,4064254,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-5,gpt-5.6-sol,72,46,604,2978,23595587,1229964,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-6,gemini-3.8-flash,72,65,1618,1812,11495427,270349,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-7,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-198628802285b777b2e5ce70f42de2e12510dbd6347daf173e4ec6cbeb814a4f,11,company-8,doubao-seed-1.8,72,67,1385,1803,18348282,1040906,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-1,gpt-6-astra,72,59,570,2580,11598943,714016,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-2,deepseek-v4-pro,72,72,826,2142,15499480,1680532,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-3,claude-sonnet-5,72,56,1053,2884,38236870,224250,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-4,qwen3.8-max,72,71,761,2016,29368980,3649245,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-5,gpt-5.6-sol,72,50,804,3679,37523593,1707368,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-6,gemini-3.8-flash,72,61,1391,1500,9335290,189875,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-7,deepseek-v4-flash,72,71,741,2677,29146898,4603855,1
main,run-63de7442eeb04f7005c14a25335284656f8cb7fdc479e67edbe8a83f9573201c,11,company-8,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-1,gpt-6-astra,72,52,526,2341,10747253,707182,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-2,deepseek-v4-pro,72,69,790,2085,16380231,1912540,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-3,claude-sonnet-5,72,50,988,2617,36220096,198869,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-4,qwen3.8-max,72,70,757,2000,34099566,4244313,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-5,gpt-5.6-sol,72,45,521,2739,18749125,965342,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-6,gemini-3.8-flash,72,67,1728,1891,12356990,304964,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-7,deepseek-v4-flash,72,68,777,2719,32436297,4533787,1
main,run-ef03e11076a59b9414bb0f17b83ce2209bed225012b602e9abb6f9344db18463,29,company-8,doubao-seed-1.8,72,69,1444,1840,19520794,1079572,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-1,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-2,deepseek-v4-pro,72,71,835,2176,19676281,2360174,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-3,claude-sonnet-5,72,38,634,1988,23921234,178728,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-4,qwen3.8-max,72,70,740,1920,30687578,3938314,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-5,gpt-5.6-sol,72,50,588,3432,26232913,1228320,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-6,gemini-3.8-flash,72,68,1834,1937,12765342,288873,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-7,deepseek-v4-flash,72,68,757,2881,31359597,4456489,1
main,run-7c9cc5bbc50ad1dc650e853e9304a2ebcb7cb3d6a9f7c398e6ad8845c782f2ac,29,company-8,doubao-seed-1.8,72,66,1522,1680,20003649,947709,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-1,gpt-6-astra,72,58,511,2549,10586255,638757,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-2,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-3,claude-sonnet-5,72,37,647,1936,24982363,172153,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-4,qwen3.8-max,72,72,828,2032,32619325,3472409,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-5,gpt-5.6-sol,72,49,734,3539,37415358,1366064,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-6,gemini-3.8-flash,72,70,1700,1880,12373585,254266,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-7,deepseek-v4-flash,72,69,764,2818,31376377,4483447,1
main,run-7025fe12f23965a9728c92a2fd71df1e369d892204027c4f1b98bb52d81efb87,29,company-8,doubao-seed-1.8,72,69,1491,1842,19910436,1124778,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-1,gpt-6-astra,72,62,553,2736,11857996,835590,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-2,deepseek-v4-pro,72,71,912,2436,21149385,2355943,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-3,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-4,qwen3.8-max,72,72,722,1676,22935472,2693752,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-5,gpt-5.6-sol,72,53,781,3654,37157800,1636071,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-6,gemini-3.8-flash,72,71,1627,1723,10533115,217207,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-7,deepseek-v4-flash,72,71,783,2803,30122412,4509872,1
main,run-b5fa0d0db18c2a271011537b57ab2086c1abe796c551ce55a3e00349f34badc7,29,company-8,doubao-seed-1.8,26,23,480,612,5882184,308134,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-1,gpt-6-astra,72,60,565,2546,10955585,717759,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-2,deepseek-v4-pro,6,6,58,257,1163977,173396,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-3,claude-sonnet-5,72,30,471,1435,18341305,144473,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-4,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-5,gpt-5.6-sol,72,51,607,3237,23030686,1155185,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-6,gemini-3.8-flash,72,68,1662,1815,12102414,245604,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-7,deepseek-v4-flash,72,67,719,2724,27310386,4264588,1
main,run-5ac797e634167234a45aa73a5cd5a50e7bb4135d0e6fc4b2c55445310aef6e49,29,company-8,doubao-seed-1.8,72,68,1252,1639,16236597,1002013,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-1,gpt-6-astra,72,55,539,2536,10944140,714373,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-2,deepseek-v4-pro,72,68,833,2226,17353610,1868816,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-3,claude-sonnet-5,72,55,943,2595,35350232,235576,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-4,qwen3.8-max,72,71,762,2097,32866035,4015961,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-5,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-6,gemini-3.8-flash,72,70,1783,1999,12660762,316604,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-7,deepseek-v4-flash,49,45,469,1891,18482560,2820934,1
main,run-efd6c093cb0b985f77a1541dd733d3d4bb00a5d1c9e0fee9aa9e1ee633a29556,29,company-8,doubao-seed-1.8,72,65,1426,1663,17513694,864895,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-1,gpt-6-astra,72,57,524,2516,10792148,718962,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-2,deepseek-v4-pro,24,24,292,832,6040303,706297,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-3,claude-sonnet-5,72,34,525,1636,19796615,127152,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-4,qwen3.8-max,72,72,777,1974,27849379,3296198,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-5,gpt-5.6-sol,72,46,563,3024,24775039,1126208,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-6,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-7,deepseek-v4-flash,72,71,749,2726,30591701,4541733,1
main,run-99c29b7a5c59ca401be0003b442b44eaddcdb1646c82b2321a3f7a9fe13dfa07,29,company-8,doubao-seed-1.8,72,69,1473,1778,19878204,1144720,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-1,gpt-6-astra,72,54,506,2238,10171081,642222,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-2,deepseek-v4-pro,72,72,817,2168,16998966,1948845,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-3,claude-sonnet-5,72,38,522,1730,20301006,167921,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-4,qwen3.8-max,72,72,743,1878,28018041,3450577,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-5,gpt-5.6-sol,72,49,512,3001,18543583,1048768,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-6,gemini-3.8-flash,72,71,1919,2047,13832443,352656,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-7,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-38073cdc022b5c0f2c4ce4d9e9ac8eda58e58e0232330a4c5220ae7631371b28,29,company-8,doubao-seed-1.8,48,43,911,1162,11435896,599981,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-1,gpt-6-astra,72,56,541,2490,10914243,672331,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-2,deepseek-v4-pro,72,71,858,2152,17697955,1946239,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-3,claude-sonnet-5,72,52,793,2193,29847837,263155,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-4,qwen3.8-max,72,71,735,1946,30625415,3913195,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-5,gpt-5.6-sol,72,45,541,2841,20771795,1082366,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-6,gemini-3.8-flash,72,70,1750,1943,12134935,334240,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-7,deepseek-v4-flash,72,68,724,2821,29773690,4426425,1
main,run-f10234ccb9221b68e8033f0f46bd1c4b4e300942b5e275ce122221810ab499c1,29,company-8,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-1,gpt-6-astra,72,56,577,2611,13422475,792602,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-2,deepseek-v4-pro,72,70,788,2203,17730898,2131855,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-3,claude-sonnet-5,72,36,580,1714,21830957,174452,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-4,qwen3.8-max,72,71,684,1854,31074824,4409798,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-5,gpt-5.6-sol,72,53,657,3486,29049187,1459232,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-6,gemini-3.8-flash,72,68,1803,1970,13258308,380371,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-7,deepseek-v4-flash,72,69,702,2757,29553984,4647216,1
main,run-067a23cf0a5e56ce35a935c723b96fa80d7bb48a784758eeb8b2842e4b512ef7,47,company-8,doubao-seed-1.8,65,62,1421,1616,17846249,891569,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-1,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-2,deepseek-v4-pro,72,72,851,2239,17712271,1995396,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-3,claude-sonnet-5,60,35,596,1814,23041160,139818,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-4,qwen3.8-max,72,72,794,2006,33503666,4040483,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-5,gpt-5.6-sol,72,47,612,3149,26990508,1190418,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-6,gemini-3.8-flash,72,70,1557,1689,9970383,209146,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-7,deepseek-v4-flash,72,71,759,2905,28993016,4452584,1
main,run-5c2319e1a6f64c1d8c111abc17618a70d929d7c282febbe669f9a0ed5e535dc4,47,company-8,doubao-seed-1.8,72,69,1395,1629,18970746,1061271,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-1,gpt-6-astra,72,57,574,2512,12602201,720232,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-2,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-3,claude-sonnet-5,72,45,904,2580,35234290,190761,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-4,qwen3.8-max,72,68,882,1874,40314012,3461379,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-5,gpt-5.6-sol,72,43,587,2923,24712192,1137623,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-6,gemini-3.8-flash,72,69,1833,2030,14308836,357691,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-7,deepseek-v4-flash,72,71,765,2822,30055210,4607452,1
main,run-d8107e58113dba59749a6b69ef39c802c049ff7cea939581e0884327b9d56f07,47,company-8,doubao-seed-1.8,72,67,1328,1777,17560629,993925,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-1,gpt-6-astra,72,57,556,2790,12963353,849408,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-2,deepseek-v4-pro,72,72,889,2439,19175173,2084982,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-3,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-4,qwen3.8-max,72,72,850,2085,43748526,4252967,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-5,gpt-5.6-sol,72,52,709,3785,32642444,1692542,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-6,gemini-3.8-flash,72,66,1748,1850,12798413,320227,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-7,deepseek-v4-flash,72,71,773,2897,31211250,4622665,1
main,run-bc98377e595afff13d0794635a2d895aec65fc9a6c2d8826beec38bc67937739,47,company-8,doubao-seed-1.8,72,66,1483,1808,19142927,1016032,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-1,gpt-6-astra,72,59,589,2696,12409871,775091,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-2,deepseek-v4-pro,14,14,166,573,3307766,368216,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-3,claude-sonnet-5,72,48,830,2391,30691339,193918,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-4,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-5,gpt-5.6-sol,72,46,647,3074,25298800,1187117,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-6,gemini-3.8-flash,72,67,1698,1866,12262580,281164,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-7,deepseek-v4-flash,72,72,805,2975,34283840,4931708,1
main,run-3c2ee828d848129673564b04a73d92248e978b566b9d916d76cae2043a12cf4b,47,company-8,doubao-seed-1.8,72,70,1348,1707,17543594,1089609,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-1,gpt-6-astra,72,58,599,2761,13648018,883989,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-2,deepseek-v4-pro,72,72,851,2251,19103127,2236221,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-3,claude-sonnet-5,72,36,506,1630,19183732,155382,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-4,qwen3.8-max,72,72,850,2219,33131697,3719597,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-5,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-6,gemini-3.8-flash,72,64,1854,1968,13509181,350600,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-7,deepseek-v4-flash,72,71,747,2992,30993373,4828012,1
main,run-28aeb0b7bc15c1340fd004c9e34fdaa3415a2bba05aa041a4cb5f35ec0a1f673,47,company-8,doubao-seed-1.8,72,67,1487,1810,19665651,1039140,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-1,gpt-6-astra,72,47,472,2176,10389936,734907,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-2,deepseek-v4-pro,72,72,886,2331,19376704,2211850,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-3,claude-sonnet-5,72,26,436,1314,17357182,108381,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-4,qwen3.8-max,72,71,803,2137,31422353,3612305,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-5,gpt-5.6-sol,72,43,622,2942,26750251,1398980,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-6,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-7,deepseek-v4-flash,72,71,725,2672,30794104,4440962,1
main,run-e388757714f57b765aa244d54f1419079d829bc8a72c3351e2fa9816ae637c1d,47,company-8,doubao-seed-1.8,64,62,1341,1730,18719153,1014502,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-1,gpt-6-astra,72,62,625,2883,13009229,825674,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-2,deepseek-v4-pro,72,70,879,2342,19608724,2138711,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-3,claude-sonnet-5,72,57,1134,3044,40826426,251936,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-4,qwen3.8-max,72,72,794,2113,30471716,3588948,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-5,gpt-5.6-sol,72,53,732,3644,32085040,1366053,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-6,gemini-3.8-flash,72,70,1736,1877,11916860,239644,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-7,deterministic-rule-ceo,72,72,0,0,0,0,1
main,run-b775d2305bf397702ac7b87e192240a209f56c101a718a0cfbd6fd4bce439412,47,company-8,doubao-seed-1.8,34,29,582,757,7766626,424307,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-1,gpt-6-astra,72,55,581,2432,11103069,740651,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-2,deepseek-v4-pro,72,70,871,2247,18585090,2061345,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-3,claude-sonnet-5,55,27,373,1312,14225719,102089,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-4,qwen3.8-max,72,66,877,2292,41529616,4354519,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-5,gpt-5.6-sol,72,46,558,2951,20814539,1129105,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-6,gemini-3.8-flash,72,65,1825,1959,13367736,369651,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-7,deepseek-v4-flash,72,67,748,2772,29735498,4194581,1
main,run-b18c582bf81dcf5c0bf6425d5e9c3f2ce1f4ba82b25bf27398645f58af57b2dd,47,company-8,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-1,gpt-6-astra,72,42,445,1489,8269496,534190,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-2,deepseek-v4-pro,72,70,853,2241,17108759,1858435,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-3,claude-sonnet-5,72,61,640,1888,21535013,276932,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-4,qwen3.8-max,72,71,806,2022,36086092,4652779,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-5,gpt-5.6-sol,72,46,512,2484,14182467,701139,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-6,gemini-3.8-flash,72,60,1350,1477,9304521,218655,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-7,deepseek-v4-flash,72,70,769,2874,32459896,4825353,1
repeated,run-f02faf33cc3d0a25855a962dac31b878ab5b33d7ae0923b5a6e2a51ca5ca3fb1,11,company-8,doubao-seed-1.8,66,55,1107,1512,14514464,849067,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-1,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-2,deepseek-v4-pro,72,69,781,2041,16991899,1976698,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-3,claude-sonnet-5,72,46,369,1131,10738460,140299,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-4,qwen3.8-max,72,70,831,2048,33142746,3807336,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-5,gpt-5.6-sol,72,43,499,2319,17169131,878849,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-6,gemini-3.8-flash,72,64,1594,1695,11206511,210193,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-7,deepseek-v4-flash,72,71,771,2982,32012253,4639834,1
repeated,run-10865f7e10f7e3a33d8e000452874ee91081cf242a05fb76260e2e29c70c05bb,11,company-8,doubao-seed-1.8,72,70,1421,1739,19069828,1091840,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-1,gpt-6-astra,72,44,485,1480,8605473,554362,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-2,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-3,claude-sonnet-5,72,51,484,1593,14311486,240381,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-4,qwen3.8-max,72,72,721,1899,28106323,3307445,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-5,gpt-5.6-sol,72,54,614,2749,16317181,790381,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-6,gemini-3.8-flash,72,64,1546,1663,10808462,246806,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-7,deepseek-v4-flash,72,67,721,2705,29516267,4560543,1
repeated,run-5a5ef86ad63bca8a4bec8e10f4818b1439911ff1efd7e4d7b827c6fcff438eda,11,company-8,doubao-seed-1.8,46,37,748,1097,9763494,546092,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-1,gpt-6-astra,72,40,425,1466,7931490,518180,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-2,deepseek-v4-pro,72,70,786,2187,17510593,2098714,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-3,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-4,qwen3.8-max,72,72,809,2147,31555632,3660382,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-5,gpt-5.6-sol,72,45,538,2380,15109616,826464,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-6,gemini-3.8-flash,72,68,1583,1660,10361597,221611,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-7,deepseek-v4-flash,72,71,749,2909,31849401,4705563,1
repeated,run-d3f497be4e01e6668978d1cf0467afb3bb9e1a8e19e89383dd42b210b08c7e19,11,company-8,doubao-seed-1.8,72,63,1391,1696,18158424,992069,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-1,gpt-6-astra,72,53,563,1877,9883315,617766,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-2,deepseek-v4-pro,72,71,812,2241,17852593,2190062,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-3,claude-sonnet-5,72,60,777,2035,23550206,313758,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-4,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-5,gpt-5.6-sol,72,47,449,2477,11868861,661447,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-6,gemini-3.8-flash,72,62,1698,1766,12022857,305986,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-7,deepseek-v4-flash,72,72,837,3027,35424743,4618356,1
repeated,run-43f1529101c2fe6e02327eefa215fd0acc3cb6d95d530ed37ca7ebdc5a08ca86,11,company-8,doubao-seed-1.8,24,19,431,564,5282410,313468,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-1,gpt-6-astra,72,49,547,1692,10107570,594673,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-2,deepseek-v4-pro,72,72,848,2191,17988375,2038639,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-3,claude-sonnet-5,72,60,631,1726,18956948,265710,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-4,qwen3.8-max,72,70,834,2297,35444762,4257362,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-5,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-6,gemini-3.8-flash,72,69,1923,2054,13623424,376766,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-7,deepseek-v4-flash,72,70,787,2945,32821861,4602508,1
repeated,run-d023abf86d0fa88448c4895ceafb28c10b2d93f88d72f438f689c8d9a6315236,11,company-8,doubao-seed-1.8,72,57,1227,1437,15762049,792518,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-1,gpt-6-astra,72,42,403,1483,7879866,543190,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-2,deepseek-v4-pro,72,71,841,2318,19046489,2200537,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-3,claude-sonnet-5,72,57,575,1574,18106539,250965,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-4,qwen3.8-max,72,72,738,1886,29003304,3549189,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-5,gpt-5.6-sol,72,47,506,2502,18636492,904237,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-6,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-7,deepseek-v4-flash,72,72,793,2938,33258302,5108055,1
repeated,run-fda621442b0ac42b0c47b3fd082e5cf9dc8f936692f0db28a6b12469f6dfc8f9,11,company-8,doubao-seed-1.8,72,63,1270,1532,16019022,899011,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-1,gpt-6-astra,72,40,397,1352,8474499,563122,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-2,deepseek-v4-pro,37,37,439,1242,10125537,1249406,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-3,claude-sonnet-5,72,55,613,1597,19347705,186004,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-4,qwen3.8-max,72,68,906,2218,42546046,4411504,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-5,gpt-5.6-sol,72,49,500,2546,14804887,871292,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-6,gemini-3.8-flash,72,71,1862,2079,13694184,344381,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-7,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-5d887946879bccb8465cc8435467b4f395bfedd7582545f4bc9a49922fdf14ba,11,company-8,doubao-seed-1.8,72,65,1408,1746,19133334,1049461,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-1,gpt-6-astra,72,46,416,1649,8294692,524337,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-2,deepseek-v4-pro,72,70,882,2193,19440332,2104640,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-3,claude-sonnet-5,72,59,870,2288,29744698,452018,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-4,qwen3.8-max,72,71,838,1999,40380586,4342307,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-5,gpt-5.6-sol,72,52,542,2748,17821372,931458,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-6,gemini-3.8-flash,72,66,1699,1816,11668956,293307,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-7,deepseek-v4-flash,72,69,705,2664,27971246,4341927,1
repeated,run-495c707952ef922b6d3d1ee8fbaf015478fac9129bf39032c1d580b5ba74be87,11,company-8,deterministic-rule-ceo,72,72,0,0,0,0,1
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-1,gpt-6-astra,72,45,466,1689,8725736,567979,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-2,deepseek-v4-pro,72,71,826,2292,18678312,2138875,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-3,claude-sonnet-5,72,56,706,1959,21505081,288667,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-4,qwen3.8-max,72,69,750,1956,34211100,4214014,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-5,gpt-5.6-sol,72,56,595,2674,13766059,746772,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-6,gemini-3.8-flash,72,64,1661,1854,11923418,307900,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-7,deepseek-v4-flash,72,70,771,2785,31637034,4906560,2
repeated,run-823f59c7b78bde208ac4e576126bb02b78ec2b6c8a11ad6ffdce44258b25b4c8,11,company-8,doubao-seed-1.8,72,57,1266,1539,15575966,803059,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-1,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-2,deepseek-v4-pro,72,71,846,2305,18756788,1955300,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-3,claude-sonnet-5,72,47,433,1434,13931505,243866,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-4,qwen3.8-max,72,71,784,2008,33729179,4206991,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-5,gpt-5.6-sol,72,37,513,2051,19865652,698692,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-6,gemini-3.8-flash,72,65,1766,1937,12842694,368040,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-7,deepseek-v4-flash,72,72,742,2923,31316283,4847405,2
repeated,run-61a6f52912832f0db7addc7f712bdedb76a6ba51d37c95b7c4f58d29a5c7b3f7,11,company-8,doubao-seed-1.8,51,48,1046,1210,13782309,705528,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-1,gpt-6-astra,72,45,479,1579,10010440,620051,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-2,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-3,claude-sonnet-5,72,59,643,1961,20554754,363785,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-4,qwen3.8-max,72,71,771,1921,29479079,3712146,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-5,gpt-5.6-sol,72,51,493,2702,16571034,882506,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-6,gemini-3.8-flash,72,66,1798,1889,13013138,359511,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-7,deepseek-v4-flash,72,70,756,2622,29248692,4130917,2
repeated,run-6e1c3d71600d74533eeb928c6f60c1281a6b1d734ac4968c5c0b62cdc2eac8c9,11,company-8,doubao-seed-1.8,72,67,1564,1870,20540806,1026532,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-1,gpt-6-astra,72,43,406,1481,6748647,436823,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-2,deepseek-v4-pro,72,69,782,2146,15701073,1785523,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-3,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-4,qwen3.8-max,72,70,756,2026,34910360,4612014,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-5,gpt-5.6-sol,72,49,527,2606,16003573,861839,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-6,gemini-3.8-flash,72,71,1715,1921,11803882,259358,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-7,deepseek-v4-flash,72,69,768,2592,30580364,4377870,2
repeated,run-9c471fb1a25e9112f6f3047b965cde1fd400f25d0c00ddd13027b0ccf10378c8,11,company-8,doubao-seed-1.8,72,60,1219,1535,16870073,925969,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-1,gpt-6-astra,72,48,524,1576,9270111,608415,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-2,deepseek-v4-pro,72,71,885,2369,19562819,2143462,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-3,claude-sonnet-5,72,62,643,1938,20142672,235022,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-4,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-5,gpt-5.6-sol,72,46,526,2323,12789266,613230,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-6,gemini-3.8-flash,72,59,1524,1646,10689826,277835,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-7,deepseek-v4-flash,72,72,826,2962,31756138,4574300,2
repeated,run-e9c1a6d42c03d213f895f04d26b89f47f8ae8949a39f92668cd01684aa0fdb5e,11,company-8,doubao-seed-1.8,50,44,897,1156,11161005,572286,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-1,gpt-6-astra,72,46,434,1647,7851796,513852,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-2,deepseek-v4-pro,72,69,791,2131,17757938,2193611,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-3,claude-sonnet-5,72,59,682,1909,22062216,234091,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-4,qwen3.8-max,72,70,839,2165,33637891,4255588,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-5,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-6,gemini-3.8-flash,72,70,1666,1810,11114838,220735,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-7,deepseek-v4-flash,72,71,746,2916,29524058,4510063,2
repeated,run-37b30c68a502970f8e315af843eac71717f56c09fc728a2cb55879f34306f595,11,company-8,doubao-seed-1.8,41,35,728,959,9280751,510437,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-1,gpt-6-astra,72,43,480,1710,10351432,649457,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-2,deepseek-v4-pro,72,72,858,2355,19191118,2134427,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-3,claude-sonnet-5,72,60,528,1397,17169200,180351,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-4,qwen3.8-max,72,72,790,2166,31538183,3834535,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-5,gpt-5.6-sol,72,49,571,2405,15255802,745226,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-6,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-7,deepseek-v4-flash,72,71,778,2887,33204619,4814142,2
repeated,run-8c73839fca52de71835a0eb59c6887698b3e0316b64ef929af52b832f57148f8,11,company-8,doubao-seed-1.8,72,64,1318,1687,18330350,1030973,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-1,gpt-6-astra,72,44,457,1569,8265194,551322,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-2,deepseek-v4-pro,72,71,785,2002,15317726,1707018,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-3,claude-sonnet-5,72,59,593,1769,19002947,268398,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-4,qwen3.8-max,72,71,767,1980,29584887,3785073,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-5,gpt-5.6-sol,72,45,496,2378,14543101,801470,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-6,gemini-3.8-flash,72,64,1693,1813,13375855,345218,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-7,deterministic-rule-ceo,72,72,0,0,0,0,2
repeated,run-0be6c208833569135b9b00b9ce6679b0a09055895e1441d8f617e94d8cb3605f,11,company-8,doubao-seed-1.8,26,21,436,566,5487551,323582,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-1,gpt-6-astra,72,49,459,1807,8597888,601251,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-2,deepseek-v4-pro,72,69,725,1981,15846100,1835238,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-3,claude-sonnet-5,72,58,599,1636,18767244,302105,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-4,qwen3.8-max,72,70,711,1998,26664757,3267676,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-5,gpt-5.6-sol,72,54,534,2703,12953194,669011,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-6,gemini-3.8-flash,72,65,1587,1744,11353126,262803,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-7,deepseek-v4-flash,72,70,756,2922,30512472,4620321,2
repeated,run-4aea5175c13784d84cbe0f33c05054a6a29dc0d47f60041c0e51be2894e1b8ee,11,company-8,deterministic-rule-ceo,72,72,0,0,0,0,2
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-1,no-op-ceo,72,72,0,0,0,0,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-2,deepseek-v4-pro,72,70,857,2267,19672728,2193600,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-3,claude-sonnet-5,72,53,748,2095,25898282,263940,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-4,qwen3.8-max,72,69,734,2015,35482325,4362135,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-5,gpt-5.6-sol,72,37,493,2155,16898258,726203,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-6,gemini-3.8-flash,72,70,1754,1922,12334775,266775,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-7,deepseek-v4-flash,72,72,809,3034,31955386,4433162,1
no_action,run-e657fa1b2692d42a346728c31b31a1abc55f461d6d73e0b07f92107dc1f1f89c,11,company-8,doubao-seed-1.8,72,65,1459,1695,20092102,1086691,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-1,gpt-6-astra,72,43,487,1420,8158105,491989,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-2,no-op-ceo,72,72,0,0,0,0,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-3,claude-sonnet-5,72,57,699,2075,20773362,268182,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-4,qwen3.8-max,72,72,740,1988,26187226,3170449,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-5,gpt-5.6-sol,72,50,524,2575,15493220,802539,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-6,gemini-3.8-flash,72,67,1645,1788,11696654,248593,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-7,deepseek-v4-flash,72,71,730,2682,27242006,4314918,1
no_action,run-bb24492b64537b06e9b8894fae0d5b66b8d101c1bec49c75fa9b5b102ca42a48,11,company-8,doubao-seed-1.8,72,68,1235,1571,15269234,913610,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-1,gpt-6-astra,72,41,525,1531,9792356,573921,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-2,deepseek-v4-pro,72,66,716,2001,16700104,2145926,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-3,no-op-ceo,72,72,0,0,0,0,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-4,qwen3.8-max,72,71,817,2037,32343431,3733100,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-5,gpt-5.6-sol,72,42,471,2089,12631079,703218,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-6,gemini-3.8-flash,72,66,1752,1894,12846965,339777,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-7,deepseek-v4-flash,72,69,701,2789,28889359,4621466,1
no_action,run-8b42b2570427b3950b3dde00a77e85b06cde1550c593e42fd3308b2dfa07669a,11,company-8,doubao-seed-1.8,72,62,1343,1620,18060558,943115,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-1,gpt-6-astra,72,47,481,1622,8392186,535625,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-2,deepseek-v4-pro,72,71,816,2133,16124244,1736485,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-3,claude-sonnet-5,72,52,461,1211,14378283,145807,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-4,no-op-ceo,72,72,0,0,0,0,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-5,gpt-5.6-sol,72,49,494,2566,13519999,716486,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-6,gemini-3.8-flash,72,63,1461,1573,9969933,239450,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-7,deepseek-v4-flash,72,70,781,2863,30697306,4415151,1
no_action,run-426eb4ccbe7a6b9d81c979d9ac58e4822204dcb826e21faa2ec8b16d57a6b376,11,company-8,doubao-seed-1.8,72,60,1404,1606,17569036,809413,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-1,gpt-6-astra,72,45,497,1670,8824597,611926,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-2,deepseek-v4-pro,72,71,821,2248,19521775,2326706,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-3,claude-sonnet-5,72,56,686,1940,22011548,284490,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-4,qwen3.8-max,72,72,778,1843,33118996,4017574,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-5,no-op-ceo,72,72,0,0,0,0,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-6,gemini-3.8-flash,72,69,1523,1635,10898573,272342,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-7,deepseek-v4-flash,72,71,776,2717,32239168,4856381,1
no_action,run-52b1e796bc4d7afc8c3c975f53f4a554cff08abebb215761da536d65db6a4dfe,11,company-8,doubao-seed-1.8,46,39,849,1027,12054305,664842,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-1,gpt-6-astra,72,41,451,1431,8644503,516915,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-2,deepseek-v4-pro,72,71,832,2145,16988336,1910768,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-3,claude-sonnet-5,72,55,757,2065,23608605,323244,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-4,qwen3.8-max,72,72,757,1847,30987397,3950759,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-5,gpt-5.6-sol,72,51,522,2680,15699115,932022,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-6,no-op-ceo,72,72,0,0,0,0,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-7,deepseek-v4-flash,72,69,712,2751,28286575,4494810,1
no_action,run-82ba24c489381344bb26b69908f4ce98a3fa87c69084b270163a2b528cc8a2b8,11,company-8,doubao-seed-1.8,52,46,1052,1269,14618601,767204,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-1,gpt-6-astra,72,46,487,1578,8371323,536962,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-2,deepseek-v4-pro,72,69,786,2040,16639901,1826216,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-3,claude-sonnet-5,72,57,705,1898,22945169,266244,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-4,qwen3.8-max,72,71,755,2194,30087160,3596475,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-5,gpt-5.6-sol,72,49,479,2605,13860481,788887,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-6,gemini-3.8-flash,72,65,1802,1964,13362322,346880,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-7,no-op-ceo,72,72,0,0,0,0,1
no_action,run-705d710e36957bd590d5d53a7e204efd102e60f97a6eaa5c2078960c9d6e18f9,11,company-8,doubao-seed-1.8,72,62,1437,1704,18670825,931227,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-1,gpt-6-astra,72,44,488,1548,9636071,575476,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-2,deepseek-v4-pro,47,47,590,1595,12219146,1244831,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-3,claude-sonnet-5,72,56,780,2067,25255716,307934,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-4,qwen3.8-max,72,70,785,2099,36899450,4768195,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-5,gpt-5.6-sol,72,50,560,2590,15707220,808090,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-6,gemini-3.8-flash,72,65,1843,1944,12896669,360111,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-7,deepseek-v4-flash,72,69,785,3012,34083821,4849282,1
no_action,run-d604323a04e0db6ab7f7e1943e6878811a4eaf4ff3de40c40c58402d454c8ccd,11,company-8,no-op-ceo,72,72,0,0,0,0,1


==> anc/data/workload/experiment_scale.csv <==
experiment_group,markets,firms_per_market,company_trajectories,simulation_days,ceo_decision_windows
main,27,8,216,13500,15078
repeated,18,8,144,9000,10133
no_action,8,8,64,4000,4537
evaluation_total,53,8,424,26500,29748
rule_search,75,9,675,37500,48600


==> anc/data/workload/usage_by_model.csv <==
model_id,all_windows,counted_windows,provider_turns,tool_calls,input_tokens,output_tokens,company_episodes,mean_steps_per_episode,sd_steps_per_episode,total_tokens
claude-sonnet-5,3336,2244,30959,88768,1080221366,10225076,47,658.7021276595744,181.44539421636244,1090446442
deepseek-v4-flash,3361,3273,35343,132440,1436892420,214382146,47,751.9787234042553,52.98256044566319,1651274566
deepseek-v4-pro,3152,3096,36527,97639,796805182,90515707,47,777.1702127659574,179.87499513840356,887320889
deterministic-rule-ceo,2880,2880,0,0,0,0,40,0,0.0,0
doubao-seed-1.8,2907,2626,55922,68569,733589747,39590379,47,1189.8297872340424,332.6690037408862,773180126
gemini-3.8-flash,3384,3116,79285,86070,565100773,13723531,47,1686.9148936170213,130.02806215302545,578824304
gpt-5.6-sol,3384,2265,27133,135060,989258680,48929119,47,577.2978723404256,85.3504068642698,1038187799
gpt-6-astra,3384,2376,23973,96763,478158565,30738478,47,510.06382978723406,58.49132386621602,508897043
no-op-ceo,576,576,0,0,0,0,8,0,0.0,0
qwen3.8-max,3384,3315,36607,94260,1533713981,183548072,47,778.8723404255319,57.79183672656041,1717262053


==> anc/data/workload/workload_README.md <==
# Experimental scale and recorded workload

These tables support Appendix F.7. They cover 27 main-evaluation markets, 18 repeated markets, and eight No Action replacement markets. Each market runs for 500 days with eight firms. Rule parameter search is a separate set of 75 nine-firm markets.

## Accounting scope

Inference totals use only final, successfully sealed decision records with complete reported usage (`agent_status == "sealed"` and `budget_usage_incomplete == false`). Non-sealed records, incomplete-usage windows, and separately archived discarded attempts are excluded. Counts show the recorded workload in this subset, not total billed consumption.

`all_windows` is the complete number of settled company decision opportunities, including non-sealed outcomes. `counted_windows` is the subset used for interaction and token totals. A provider turn is a counted model reply; one reply may request multiple tools. Tool calls are the recorded requested calls, not a count of successful economic actions. Total tokens equal normalized input plus output; cached input and reported reasoning output are not added a second time.

## Files

- `experiment_scale.csv`: experiment-group scale; `evaluation_total` is a subtotal, not another group.
- `agent_usage_by_run.csv`: one row per company trajectory, including group, run, seed, replicate, controller, decision counts, and recorded usage. There are 424 rows. `replicate` is the index within each campaign; the main and repeated groups distinguish the original seed-11 observation from repetitions.
- `usage_by_model.csv`: totals across trajectories and the mean/sample SD of counted LLM turns per trajectory, including trajectories that ended in bankruptcy.

Main and robustness data retain their original score-analysis weights. This workload aggregation does not change scores, rankings, or effect estimates. Shared all-LLM controls are counted once; Exact Replay adds no model calls.

Sources are the final checkpoints in the archived formal and repeated/baseline campaign databases. The main-evaluation complete receipt totals were reconciled with `data/formal/trajectory_summary.json`. Rule-search scale is from its existing verified 75-world report.


==> anc/research/rule_search_summary.json <==
{
  "plan": {
    "version": "fixed-rule-grid-v1",
    "scenario": {
      "scenario_id": "ceos-market-v3",
      "seed": 0,
      "total_days": 500,
      "days_per_decision_window": 7,
      "initial_cash_cents": 50000000,
      "initial_capacity_tier": 0,
      "channels": [
        "search",
        "display",
        "affiliate"
      ],
      "products": [
        {
          "product_id": "A",
          "base_quality": 0.55,
          "unit_cost_cents": 2600,
          "salvage_value_cents": 800,
          "holding_cost_cents": 2,
          "procurement_lead_days": 5,
          "initial_inventory": 600,
          "initial_price_cents": 4000
        },
        {
          "product_id": "B",
          "base_quality": 0.68,
          "unit_cost_cents": 4800,
          "salvage_value_cents": 1500,
          "holding_cost_cents": 3,
          "procurement_lead_days": 7,
          "initial_inventory": 400,
          "initial_price_cents": 7500
        },
        {
          "product_id": "C",
          "base_quality": 0.82,
          "unit_cost_cents": 8500,
          "salvage_value_cents": 2600,
          "holding_cost_cents": 6,
          "procurement_lead_days": 10,
          "initial_inventory": 200,
          "initial_price_cents": 13500
        }
      ],
      "segments": [
        {
          "segment_id": "value",
          "base_daily_demand": 240.0,
          "price_reference_cents": 4500,
          "price_weight": 5.8,
          "quality_weight": 1.7,
          "service_weight": 0.7,
          "awareness_weight": 0.3,
          "loyalty_weight": 0.5,
          "outside_utility": -2.145,
          "macro_sensitivity": 1.2,
          "seasonal_amplitude": 0.1,
          "seasonal_period_days": 7,
          "expected_quality": 0.5,
          "service_level_target": 2.0,
          "price_expectation_quality_slope": 0.12,
          "product_match": {
            "A": 0.45,
            "B": 0.05,
            "C": -0.35
          },
          "channel_effectiveness": {
            "search": 1.25,
            "display": 0.7,
            "affiliate": 1.05
          }
        },
        {
          "segment_id": "mainstream",
          "base_daily_demand": 300.0,
          "price_reference_cents": 8000,
          "price_weight": 4.4,
          "quality_weight": 2.6,
          "service_weight": 1.0,
          "awareness_weight": 0.4,
          "loyalty_weight": 0.8,
          "outside_utility": -0.921,
          "macro_sensitivity": 1.0,
          "seasonal_amplitude": 0.08,
          "seasonal_period_days": 30,
          "expected_quality": 0.63,
          "service_level_target": 1.5,
          "price_expectation_quality_slope": 0.12,
          "product_match": {
            "A": 0.0,
            "B": 0.4,
            "C": 0.0
          },
          "channel_effectiveness": {
            "search": 1.0,
            "display": 1.1,
            "affiliate": 0.9
          }
        },
        {
          "segment_id": "premium",
          "base_daily_demand": 150.0,
          "price_reference_cents": 14000,
          "price_weight": 2.2,
          "quality_weight": 2.7,
          "service_weight": 1.6,
          "awareness_weight": 0.3,
          "loyalty_weight": 1.1,
          "outside_utility": 0.086,
          "macro_sensitivity": 0.7,
          "seasonal_amplitude": 0.12,
          "seasonal_period_days": 90,
          "expected_quality": 0.78,
          "service_level_target": 1.0,
          "price_expectation_quality_slope": 0.12,
          "product_match": {
            "A": -0.45,
            "B": 0.0,
            "C": 0.55
          },
          "channel_effectiveness": {
            "search": 0.85,
            "display": 1.2,
            "affiliate": 1.15
          }
        }
      ],
      "capacity_tiers": [
        {
          "tier": 0,
          "units_per_day": 60,
          "daily_cost_cents": 40000,
          "expansion_cost_cents": 0,
          "expansion_lead_days": 1
        },
        {
          "tier": 1,
          "units_per_day": 90,
          "daily_cost_cents": 53000,
          "expansion_cost_cents": 1200000,
          "expansion_lead_days": 21
        },
        {
          "tier": 2,
          "units_per_day": 135,
          "daily_cost_cents": 73000,
          "expansion_cost_cents": 3000000,
          "expansion_lead_days": 35
        },
        {
          "tier": 3,
          "units_per_day": 200,
          "daily_cost_cents": 100000,
          "expansion_cost_cents": 6000000,
          "expansion_lead_days": 49
        }
      ],
      "marketing": {
        "attention_power": 0.45,
        "outside_attention": 1.0,
        "goodwill_decay": 0.025,
        "awareness_gain": 0.08,
        "spend_reference_cents": 10000
      },
      "innovation": {
        "daily_depreciation": 0.00045,
        "development_delay_days": 7,
        "development_capital_multiplier": 2.0,
        "quality_scale": 0.18,
        "capital_reference_cents": 5000000,
        "project_cost_cents": {
          "1": 1000000,
          "2": 3000000,
          "3": 7500000
        },
        "project_median_days": {
          "1": 45,
          "2": 90,
          "3": 150
        },
        "project_capital_gain_cents": {
          "1": 2000000,
          "2": 7000000,
          "3": 20000000
        },
        "project_duration_log_std": 0.25,
        "project_gain_log_std": 0.2
      },
      "operations": {
        "base_failure_probability": 0.03,
        "failure_probability_floor": 0.001,
        "reliability_spend_scale_cents": 6000,
        "support_agent_daily_cost_cents": 30000,
        "tickets_per_agent_day": 12.0,
        "base_ticket_rate": 0.015,
        "failure_ticket_rate": 0.2,
        "satisfaction_alpha": 0.04,
        "negative_experience_weight": 1.8,
        "abandonment_daily_rate": 0.05,
        "stockout_switch_probability": 0.76,
        "wait_satisfaction_weight": 0.15,
        "failure_satisfaction_weight": 1.0,
        "issue_satisfaction_weight": 1.0,
        "remediation_cost_per_failure_cents": 1200
      },
      "research": {
        "level_cost_cents": {
          "1": 100000,
          "2": 250000,
          "3": 600000,
          "4": 1250000,
          "5": 2500000
        },
        "level_delay_days": {
          "1": 2,
          "2": 4,
          "3": 7,
          "4": 10,
          "5": 14
        },
        "level_signal_std": {
          "1": 0.65,
          "2": 0.4,
          "3": 0.25,
          "4": 0.15,
          "5": 0.08
        },
        "prior_std": 0.8,
        "weekly_process_std": 0.03
      },
      "capacity_policy": {
        "startup_cost_bps": 1000,
        "cancellation_fee_bps": 500,
        "downsize_fee_per_tier_cents": 100000,
        "downsize_lead_days": 7
      },
      "market_dynamics": {
        "phases": [
          {
            "phase_id": "balanced",
            "demand_multiplier": 1.0,
            "segment_weights": {},
            "price_weight_multiplier": 1.0,
            "quality_weight_multiplier": 1.0,
            "service_weight_multiplier": 1.0,
            "quality_expectation_shift": 0.0
          },
          {
            "phase_id": "price_pressure",
            "demand_multiplier": 0.9,
            "segment_weights": {
              "value": 1.5,
              "mainstream": 1.0,
              "premium": 0.7
            },
            "price_weight_multiplier": 1.08,
            "quality_weight_multiplier": 0.9,
            "service_weight_multiplier": 1.0,
            "quality_expectation_shift": 0.0
          },
          {
            "phase_id": "quality_growth",
            "demand_multiplier": 1.1,
            "segment_weights": {
              "value": 0.8,
              "mainstream": 1.0,
              "premium": 1.4
            },
            "price_weight_multiplier": 0.95,
            "quality_weight_multiplier": 1.25,
            "service_weight_multiplier": 1.0,
            "quality_expectation_shift": 0.035
          },
          {
            "phase_id": "delivery_peak",
            "demand_multiplier": 1.35,
            "segment_weights": {},
            "price_weight_multiplier": 0.97,
            "quality_weight_multiplier": 1.0,
            "service_weight_multiplier": 1.35,
            "quality_expectation_shift": 0.0
          }
        ],
        "transitions": [
          [
            0.9833333333333333,
            0.005555555555555556,
            0.005555555555555556,
            0.005555555555555556
          ],
          [
            0.005555555555555556,
            0.9833333333333333,
            0.005555555555555556,
            0.005555555555555556
          ],
          [
            0.005555555555555556,
            0.005555555555555556,
            0.9833333333333333,
            0.005555555555555556
          ],
          [
            0.005555555555555556,
            0.005555555555555556,
            0.005555555555555556,
            0.9833333333333333
          ]
        ],
        "initial_phase": 0,
        "publication_delay_days": 7,
        "daily_quality_drift": 0.00015,
        "maximum_quality_drift": 0.075
      },
      "macro_mean": 1.0,
      "macro_reversion": 0.02,
      "macro_volatility": 0.0016,
      "macro_publication_delay_days": 7,
      "tender_interval_days": 14,
      "tender_bid_window_days": 7,
      "tender_delivery_days": 7,
      "tender_default_penalty_bps": 1000
    },
    "candidates": [
      {
        "candidate_id": "candidate-01",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-02",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-03",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-04",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-05",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-06",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-07",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-08",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-09",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-10",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-11",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-12",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-13",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-14",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-15",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-16",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-17",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-18",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-19",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-20",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-21",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-22",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        }
      },
      {
        "candidate_id": "candidate-23",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        }
      },
      {
        "candidate_id": "candidate-24",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        }
      }
    ],
    "background": [
      {
        "focus": "value",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "value",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "value",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "premium",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      {
        "focus": "premium",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      }
    ],
    "development_seeds": [
      7,
      19,
      42
    ],
    "validation_seeds": [
      211,
      307,
      401
    ],
    "source_fingerprints": {
      "decision_protocol_version": "ceos-decision-v4",
      "opencode_commit": "1be9fd55a9326d5e7b09786195e5669e311e61b4",
      "bun_version": "1.3.14",
      "python_version": "3.13.15",
      "dependency:httpx": "0.28.1",
      "dependency:numpy": "2.5.2",
      "dependency:pydantic": "2.13.4",
      ".python-version": "02e735b3dfe1c32833eb550b7ff8ffa17f5f2bc3fa1e7bae61a8f5a3883ce398",
      "agent_worker/package.json": "7256eb62e0434b1ac3e7be2aa7e86b247edb0d82576eaa4a0abfd673874c8094",
      "agent_worker/src/bridge.ts": "a5755459f538b923a8498b3399ade3d1a2ff462b8fe72262583f16b5a6da6c74",
      "agent_worker/src/budget.ts": "6e1f1f223c84558c191dd8eeb19ae973a37f23eb8c8a7ea50308524b304c9acb",
      "agent_worker/src/compatibility.test.ts": "d27414c8e7d59d2cc393d633e80e811a5adca2aa59f1be717faf54a85bbc6b8e",
      "agent_worker/src/compatibility.ts": "6e191c7e1c14cf4c33fcb8773216ae3b286b76e6cf21c99bfae31468226302e8",
      "agent_worker/src/draft.test.ts": "799020532f137f5c3466bf29119de891cbb93f4cf73edc93ce830d619ff7bc73",
      "agent_worker/src/draft.ts": "e58a1eb9fb2aef849dbc3faa2c04f30cb3c5d3f98f857c8ef5c8fe1026ce0f8f",
      "agent_worker/src/fable.ts": "0a2ddbcd5ed56a5f799118027d892e07118315da21575a465f1b064d53419925",
      "agent_worker/src/failure.test.ts": "719c8572fb344a14a312e2945d44bec657ad152d81a7e2e98580df2b9c03da0e",
      "agent_worker/src/failure.ts": "c1dacacac42592b85b0071ae039c93171cf84a493613e3b522d9aeaa8fd3f003",
      "agent_worker/src/index.ts": "8f63884fdee7d0c1ab6efc8e7fa82cae5517d492016258fb24c849a79c6b9f1d",
      "agent_worker/src/protocol.ts": "b64d6fe6282e3709a8cb66a1bedef174520bdd4535b8c886a4a89fc858739d68",
      "agent_worker/src/provenance.ts": "0bc6e327a98ca015ad7634a8f92108252d81f325af75c60c1c01f6056fc95d05",
      "agent_worker/src/provider.test.ts": "9f28e096429f5ff0f4b45ac122787c8f122f19c9f6e40fcc3d1c799408f3a806",
      "agent_worker/src/provider.ts": "87e9b1be668b2f1463591693edb09dd9f558be4b7bd626697fdad2b785bdfe36",
      "agent_worker/src/recovery.ts": "22f6522c8aa13caa55b665892a67cfccea6bad649b8248f3c23733567eca97f6",
      "agent_worker/src/runner.test.ts": "ea6bf540c80722a2c379805f374eef53f02666edba73b003b2ac0e5817ac2f25",
      "agent_worker/src/runner.ts": "80ada117265d1c9f36950c2207133a118b78c107b8b1ac3f7aa322533751911e",
      "agent_worker/src/session.test.ts": "eb013949ab0aaf4b8c83ce53d406912c16a0b24f9ec0a2b5562466c89f5f0ecb",
      "agent_worker/src/testing.ts": "64f758f2c7bc1d787e2d30d232dc7f8795d45cbecc45794186c542e8860d8992",
      "agent_worker/src/tools.test.ts": "0a8b230b5a2f771de09bc9a8eab113ee065d27b4730a62df45219c8d6fbf5d19",
      "agent_worker/src/tools.ts": "415ebf9ffbdefb918470bc141fdac7321a17b50e96773193700f41d6c38b67f6",
      "agent_worker/src/trace.test.ts": "b38b0f51d41724f6543caed7aa43fced0be4006c2c3e85effd8f04673e331f25",
      "agent_worker/src/trace.ts": "e25e30af74e982e5da8e9aad6849755b91ceb25d621b5d8498251cda02114ae2",
      "agent_worker/tsconfig.json": "99ec7e5307d0a37462e5dcd1d5cbe6cc749f02e31e018bc32deca38afd99b6c1",
      "agent_worker/tsconfig.typecheck.json": "ac2d553ce1d889fa1f828cc06f2f6fc905f07b371bc361bb6f6239645560aefd",
      "OpenCode/bun.lock": "3f92b905169b1be6c11f3c05e71031a2b8e55026049f5c4d45e06da4f6261ee2",
      "src/ceosbench/campaign/resources.py": "80a32b319f09f9b5ec4e203a885409581ae524342645e5fe19e7939b1b01e647",
      "src/ceosbench/campaign/scheduler.py": "886c1dcfe20ccbc2af0e30d6f8b039dc8d81d26b91fda057c7be0a000cc945ad",
      "src/ceosbench/config.py": "111f26f547c608c5bac59311ab57689e7df0a001ef2efa610ec57cac95d8d5a0",
      "src/ceosbench/economy/__init__.py": "c914e308c643a7b5e178d1c35dc4c4cf2f22ced602281fb99cca02d153915363",
      "src/ceosbench/economy/capacity.py": "63e3b169f8a3e8b58ffc71032e1f7042bb1c23bb564ea708471ff92a45b001ad",
      "src/ceosbench/economy/market.py": "07b0b9dee0bf9c24e4f32c53d99563970096a745385a8af4751ae2e526ed1980",
      "src/ceosbench/economy/randomness.py": "fdd760314f836d62716e47ef448f1712245897b22570af13344c4ff455f744b7",
      "src/ceosbench/economy/world.py": "feb2796fb030584738a738b0b5fc4d2bd04e42f5e8794b99b3fdcfb7eba06eb4",
      "src/ceosbench/evaluation/__init__.py": "7cd2862212d06a2435ae16a8996305e6bd4b50332fe9ffb7a9745487b5c1b569",
      "src/ceosbench/evaluation/arena.py": "6b988de989e85caa2c00740d429d894278a91f2e42b4f76a2f72b1cd4a92c8f0",
      "src/ceosbench/evaluation/leave_one_out.py": "5a4a16089f63a91412ad8e9bf3be0baf01bdf860f8e7bcda428a7bf91c1125a5",
      "src/ceosbench/evaluation/rule_search.py": "07c5e710a5a51bf79c49c37520668ae6b1482407d6a5d81eb1961a59afa6b9a3",
      "src/ceosbench/evaluation/scoring.py": "f4aeea936af5ca6dbaa78d165130e69ecc2e77693afe9804ff33a423dd5c8dc5",
      "src/ceosbench/execution.py": "883a5ae16c8277d063e6d1658354b9986f5af4accf678e96c1fc8e6a661beccf",
      "src/ceosbench/harness/__init__.py": "c01a64f44ae95316386eb250c80742f282bf35676c28f853897b1228df3c24e7",
      "src/ceosbench/harness/bun.py": "cef79c92f226deb40176896c925b56bb16b088a6c4c73c062c01b6f2cdc1d970",
      "src/ceosbench/harness/draft.py": "cf8fc57a4ed03e45dff98887afc6d9ac5c96877a5b09b534d455b557ffce14a8",
      "src/ceosbench/harness/newapi.py": "3ebdf51fc160b92a095ada301ffa7a2bca0595068716fad3843cdae37361e02c",
      "src/ceosbench/harness/opencode.py": "90c3820ad4e85fb87ea867408744a97cae6abcc1852c79594f48028f6abd4b57",
      "src/ceosbench/harness/ports.py": "e773c99308a4b0debcb5eb93c67bffdd7edfc41cfcd15ad342bd8e8caf1e5b10",
      "src/ceosbench/harness/rule_ceo.py": "0fb8ea10a06045adef7db62d78d8f7cf679663e9e7e89f4d1b4db8195a071c78",
      "src/ceosbench/harness/wire.py": "2e5aef998358733523931ba307500ceb55b82e87813e7e5f7aaba2351523bb5f",
      "src/ceosbench/harness/worker_pool.py": "66ffe227f35ef24b3495300018cb41f19f2680547b496d1c008b99d9a85c7162",
      "src/ceosbench/hashing.py": "6d154ffb1e541445f0b50bcee1b4c86d0b6d7952882eb8c35ce912503dc5bb16",
      "src/ceosbench/models.py": "fa8b15b4ac2068b727388a71596040d6fe34b326e863ca1514ae4d41e204dd74",
      "src/ceosbench/protocol.py": "a41b4e59d5419f3e7c32f34b9be39fe4487691db36218b77a49c67b046611466",
      "src/ceosbench/runtime/__init__.py": "3be18c943e0e9fbc6587009000535f91a30af4508af7be658c50fdc076524c68",
      "src/ceosbench/runtime/_atomic.py": "8b19f9426d692299a4dfdbdbf65787847926b5e5ee7c46faae9ef93ee5e2bb33",
      "src/ceosbench/runtime/_cleanup.py": "f152c84a10432634c05d8ed5f05e6a7d8305ceb49ccaa803248d3458f1abcda6",
      "src/ceosbench/runtime/_redact.py": "71a78b70b53f03389a8a442416b481cd5d407f992b04e2eddec96ff4efdefa8d",
      "src/ceosbench/runtime/admission.py": "9f0c8cbbab3a085d3d55d52ca97051bf330a13327ae9fb6acc52dbde3cc29200",
      "src/ceosbench/runtime/context.py": "8c5f8f5af9264ead078063ad02a55c39fd2757315f697571ea62f6a0aecca38c",
      "src/ceosbench/runtime/coordinator.py": "819af0b2a3ce49413ae2be116ecd8c3d421516d59ed89e3af6cdeae1d8acf4df",
      "src/ceosbench/runtime/lock.py": "80369b6d95d0e2e8c01f9c4a9d66d1b703e74fa0674d1edf1d7c1452870e3a89",
      "src/ceosbench/runtime/performance.py": "f21ba272b58429d23e4c9e2b620d48143d7c1c6f60917c6b53b43d9984a6cfa3",
      "src/ceosbench/runtime/persistence.py": "299cc686519ddcfe8366b68299167b4890aec9ec6978e3e45f444913ff58fbb6",
      "src/ceosbench/runtime/ports.py": "00e15c654cfb84bad2090eddc471935dc3e4980cae3361631c24d936334d39c0",
      "src/ceosbench/runtime/replay.py": "240b201d1926c1d798f6115f33f750268675d72e1ca4b66f235dbd24c0defde5",
      "src/ceosbench/runtime/retry.py": "b204081b7ed0ec725b37a70bfee30e1eefeeb3c57f851e0fe0c23ef6cfd130aa",
      "src/ceosbench/runtime/store.py": "d1a2bc467a3300d115e9636cdeeaf253489786ab49b7b0402f5da51fe20f9829",
      "src/ceosbench/runtime/trace.py": "32cd106c86674be804a7c1c1d64c1f4a64512165ee9607f2271e7bacde32b6a6",
      "scripts/search_rule.py": "cbee3ad4ec97d1445c65d8d403dd66feff1aa6e73e5729db000f988c7de94a4e",
      "pyproject.toml": "1cd10f4fcbe206589155fb5210b8ebe052da6f0678c1bfeff030707e0f6605e7",
      "uv.lock": "f48049cce4f348585b900e322a27c5b71ca54a3db2f6c27162c6c020921295ee"
    },
    "selection_metric": "focal_mean_official_score",
    "tie_break": "candidate_order"
  },
  "selection": {
    "plan_hash": "14a39d71d2854437c730615e88b4388ab6ba5e6b9995e5c5797cec7d16aca9ba",
    "selected": {
      "candidate_id": "candidate-17",
      "config": {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      }
    },
    "development_scores": [
      {
        "candidate_id": "candidate-01",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -7219649,
          -5848039,
          -7255061
        ],
        "mean_score_cents": -6774249.666666667
      },
      {
        "candidate_id": "candidate-02",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -7219649,
          -5848039,
          -7255061
        ],
        "mean_score_cents": -6774249.666666667
      },
      {
        "candidate_id": "candidate-03",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -14215216,
          -13024456,
          -14007098
        ],
        "mean_score_cents": -13748923.333333334
      },
      {
        "candidate_id": "candidate-04",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -14215216,
          -13024456,
          -14007098
        ],
        "mean_score_cents": -13748923.333333334
      },
      {
        "candidate_id": "candidate-05",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          2085049,
          4861848,
          2973659
        ],
        "mean_score_cents": 3306852.0
      },
      {
        "candidate_id": "candidate-06",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          2085049,
          4861848,
          2973659
        ],
        "mean_score_cents": 3306852.0
      },
      {
        "candidate_id": "candidate-07",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -4392284,
          -2331995,
          -3623829
        ],
        "mean_score_cents": -3449369.3333333335
      },
      {
        "candidate_id": "candidate-08",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -4392284,
          -2331995,
          -3623829
        ],
        "mean_score_cents": -3449369.3333333335
      },
      {
        "candidate_id": "candidate-09",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -2462363,
          -210648,
          -1836204
        ],
        "mean_score_cents": -1503071.6666666667
      },
      {
        "candidate_id": "candidate-10",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -2462363,
          -210648,
          -1836204
        ],
        "mean_score_cents": -1503071.6666666667
      },
      {
        "candidate_id": "candidate-11",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -10028251,
          -7657659,
          -9221281
        ],
        "mean_score_cents": -8969063.666666666
      },
      {
        "candidate_id": "candidate-12",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 9000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -10028251,
          -7657659,
          -9221281
        ],
        "mean_score_cents": -8969063.666666666
      },
      {
        "candidate_id": "candidate-13",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -7152364,
          -4696318,
          -7040194
        ],
        "mean_score_cents": -6296292.0
      },
      {
        "candidate_id": "candidate-14",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -7152364,
          -4696318,
          -7040194
        ],
        "mean_score_cents": -6296292.0
      },
      {
        "candidate_id": "candidate-15",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -13404606,
          -10439376,
          -12855804
        ],
        "mean_score_cents": -12233262.0
      },
      {
        "candidate_id": "candidate-16",
        "config": {
          "focus": "value",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -13404606,
          -10439376,
          -12855804
        ],
        "mean_score_cents": -12233262.0
      },
      {
        "candidate_id": "candidate-17",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          4979311,
          9726894,
          6913314
        ],
        "mean_score_cents": 7206506.333333333
      },
      {
        "candidate_id": "candidate-18",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          4979311,
          9726894,
          6913314
        ],
        "mean_score_cents": 7206506.333333333
      },
      {
        "candidate_id": "candidate-19",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          287679,
          5052312,
          2406913
        ],
        "mean_score_cents": 2582301.3333333335
      },
      {
        "candidate_id": "candidate-20",
        "config": {
          "focus": "mainstream",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          287679,
          5052312,
          2406913
        ],
        "mean_score_cents": 2582301.3333333335
      },
      {
        "candidate_id": "candidate-21",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          3104021,
          6007663,
          3942714
        ],
        "mean_score_cents": 4351466.0
      },
      {
        "candidate_id": "candidate-22",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 5000,
          "marketing_daily_cents": 5000,
          "reliability_daily_cents": 2500,
          "support_daily_cents": 5000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          3104021,
          6007663,
          3942714
        ],
        "mean_score_cents": 4351466.0
      },
      {
        "candidate_id": "candidate-23",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 5000000
        },
        "scores_cents": [
          -3932083,
          -941090,
          -3009061
        ],
        "mean_score_cents": -2627411.3333333335
      },
      {
        "candidate_id": "candidate-24",
        "config": {
          "focus": "premium",
          "price_multiplier_bps": 10000,
          "reorder_targets": [
            150,
            100,
            50
          ],
          "development_daily_cents": 10000,
          "marketing_daily_cents": 10000,
          "reliability_daily_cents": 5000,
          "support_daily_cents": 10000,
          "cash_floor_cents": 15000000
        },
        "scores_cents": [
          -3932083,
          -941090,
          -3009061
        ],
        "mean_score_cents": -2627411.3333333335
      }
    ]
  },
  "validation": [
    {
      "plan_hash": "14a39d71d2854437c730615e88b4388ab6ba5e6b9995e5c5797cec7d16aca9ba",
      "split": "validation",
      "candidate_id": "candidate-17",
      "config": {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      "seed": 211,
      "run_id": "fixed-rule-grid-v1-14a39d71d285-validation-candidate-17-s211",
      "run_config_hash": "b8b37b0f51689cafd11f78f3d4849c55c438b3ba1ed39603a2f5dd32e3009e66",
      "terminal_day": 500,
      "focal_score_cents": 5404381,
      "companies": [
        {
          "company_id": "company-1",
          "score_cents": 5404381,
          "status": "active",
          "cash_cents": 56604381,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 90303000,
          "payments_cents": 83698619,
          "refunds_cents": 0
        },
        {
          "company_id": "company-2",
          "score_cents": -7441946,
          "status": "active",
          "cash_cents": 43758054,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 54363500,
          "payments_cents": 60605446,
          "refunds_cents": 0
        },
        {
          "company_id": "company-3",
          "score_cents": -6690350,
          "status": "active",
          "cash_cents": 44509650,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 56299500,
          "payments_cents": 61789850,
          "refunds_cents": 0
        },
        {
          "company_id": "company-4",
          "score_cents": -6975664,
          "status": "active",
          "cash_cents": 44224336,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 55668500,
          "payments_cents": 61444164,
          "refunds_cents": 0
        },
        {
          "company_id": "company-5",
          "score_cents": 5381451,
          "status": "active",
          "cash_cents": 56581451,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 90235000,
          "payments_cents": 83653549,
          "refunds_cents": 0
        },
        {
          "company_id": "company-6",
          "score_cents": 5400521,
          "status": "active",
          "cash_cents": 56600521,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 90296500,
          "payments_cents": 83695979,
          "refunds_cents": 0
        },
        {
          "company_id": "company-7",
          "score_cents": 5143428,
          "status": "active",
          "cash_cents": 56343428,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 89604500,
          "payments_cents": 83261072,
          "refunds_cents": 0
        },
        {
          "company_id": "company-8",
          "score_cents": 5445028,
          "status": "active",
          "cash_cents": 56645028,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 88612500,
          "payments_cents": 81967472,
          "refunds_cents": 0
        },
        {
          "company_id": "company-9",
          "score_cents": 4730906,
          "status": "active",
          "cash_cents": 55930906,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 86639000,
          "payments_cents": 80708094,
          "refunds_cents": 0
        }
      ],
      "final_state_hash": "96e25004bc374d061bf05fc28be92847a1d1404ccff3290263735424e3528dd7",
      "replay_verified_days": 500,
      "decision_count": 648,
      "model_api_calls": 0,
      "elapsed_seconds": 264.6001070999773,
      "artifacts": "validation/candidate-17/seed-211"
    },
    {
      "plan_hash": "14a39d71d2854437c730615e88b4388ab6ba5e6b9995e5c5797cec7d16aca9ba",
      "split": "validation",
      "candidate_id": "candidate-17",
      "config": {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      "seed": 307,
      "run_id": "fixed-rule-grid-v1-14a39d71d285-validation-candidate-17-s307",
      "run_config_hash": "f2a2b5d3fe1dcecc9cbdb2c1c91a7d920e2e9046ec8296e827e707a45ac881dd",
      "terminal_day": 500,
      "focal_score_cents": 10433139,
      "companies": [
        {
          "company_id": "company-1",
          "score_cents": 10433139,
          "status": "active",
          "cash_cents": 61633139,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 104102500,
          "payments_cents": 92469361,
          "refunds_cents": 0
        },
        {
          "company_id": "company-2",
          "score_cents": -3711766,
          "status": "active",
          "cash_cents": 47488234,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 64462500,
          "payments_cents": 66974266,
          "refunds_cents": 0
        },
        {
          "company_id": "company-3",
          "score_cents": -3377743,
          "status": "active",
          "cash_cents": 47822257,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 65405500,
          "payments_cents": 67583243,
          "refunds_cents": 0
        },
        {
          "company_id": "company-4",
          "score_cents": -3642706,
          "status": "active",
          "cash_cents": 47557294,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 64682500,
          "payments_cents": 67125206,
          "refunds_cents": 0
        },
        {
          "company_id": "company-5",
          "score_cents": 10478342,
          "status": "active",
          "cash_cents": 61678342,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 104220000,
          "payments_cents": 92541658,
          "refunds_cents": 0
        },
        {
          "company_id": "company-6",
          "score_cents": 10140503,
          "status": "active",
          "cash_cents": 61340503,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 103273000,
          "payments_cents": 91932497,
          "refunds_cents": 0
        },
        {
          "company_id": "company-7",
          "score_cents": 9592451,
          "status": "active",
          "cash_cents": 60792451,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 101937500,
          "payments_cents": 91145049,
          "refunds_cents": 0
        },
        {
          "company_id": "company-8",
          "score_cents": 8965264,
          "status": "active",
          "cash_cents": 60165264,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 98446000,
          "payments_cents": 88280736,
          "refunds_cents": 0
        },
        {
          "company_id": "company-9",
          "score_cents": 8985437,
          "status": "active",
          "cash_cents": 60185437,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 98601000,
          "payments_cents": 88415563,
          "refunds_cents": 0
        }
      ],
      "final_state_hash": "516f1a32e03161822487477899534a8caf1292926856c1d9ef97aef310b1c045",
      "replay_verified_days": 500,
      "decision_count": 648,
      "model_api_calls": 0,
      "elapsed_seconds": 265.1214233000064,
      "artifacts": "validation/candidate-17/seed-307"
    },
    {
      "plan_hash": "14a39d71d2854437c730615e88b4388ab6ba5e6b9995e5c5797cec7d16aca9ba",
      "split": "validation",
      "candidate_id": "candidate-17",
      "config": {
        "focus": "mainstream",
        "price_multiplier_bps": 10000,
        "reorder_targets": [
          150,
          100,
          50
        ],
        "development_daily_cents": 5000,
        "marketing_daily_cents": 5000,
        "reliability_daily_cents": 2500,
        "support_daily_cents": 5000,
        "cash_floor_cents": 5000000
      },
      "seed": 401,
      "run_id": "fixed-rule-grid-v1-14a39d71d285-validation-candidate-17-s401",
      "run_config_hash": "a5990ddbdb29356c419a3673c0b52542ecb9d9d2a8f0edc35467d3ee3e38b2c9",
      "terminal_day": 500,
      "focal_score_cents": 8011175,
      "companies": [
        {
          "company_id": "company-1",
          "score_cents": 8011175,
          "status": "active",
          "cash_cents": 59211175,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 97368500,
          "payments_cents": 88157325,
          "refunds_cents": 0
        },
        {
          "company_id": "company-2",
          "score_cents": -4836939,
          "status": "active",
          "cash_cents": 46363061,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 61400500,
          "payments_cents": 65037439,
          "refunds_cents": 0
        },
        {
          "company_id": "company-3",
          "score_cents": -4567751,
          "status": "active",
          "cash_cents": 46632249,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 62166500,
          "payments_cents": 65534251,
          "refunds_cents": 0
        },
        {
          "company_id": "company-4",
          "score_cents": -5036456,
          "status": "active",
          "cash_cents": 46163544,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 60858500,
          "payments_cents": 64694956,
          "refunds_cents": 0
        },
        {
          "company_id": "company-5",
          "score_cents": 8236210,
          "status": "active",
          "cash_cents": 59436210,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 97973500,
          "payments_cents": 88537290,
          "refunds_cents": 0
        },
        {
          "company_id": "company-6",
          "score_cents": 8064451,
          "status": "active",
          "cash_cents": 59264451,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 97493000,
          "payments_cents": 88228549,
          "refunds_cents": 0
        },
        {
          "company_id": "company-7",
          "score_cents": 8254161,
          "status": "active",
          "cash_cents": 59454161,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 98043500,
          "payments_cents": 88589339,
          "refunds_cents": 0
        },
        {
          "company_id": "company-8",
          "score_cents": 7684984,
          "status": "active",
          "cash_cents": 58884984,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 94994500,
          "payments_cents": 86109516,
          "refunds_cents": 0
        },
        {
          "company_id": "company-9",
          "score_cents": 7909951,
          "status": "active",
          "cash_cents": 59109951,
          "inventory_salvage_cents": 400000,
          "revenue_cents": 95507500,
          "payments_cents": 86397549,
          "refunds_cents": 0
        }
      ],
      "final_state_hash": "718303783a5e68d21073842e916234735873f583b5d18e4ada2636269333f620",
      "replay_verified_days": 500,
      "decision_count": 648,
      "model_api_calls": 0,
      "elapsed_seconds": 264.04743350006174,
      "artifacts": "validation/candidate-17/seed-401"
    }
  ],
  "generated_at": "2026-09-09T06:41:26.708017Z",
  "elapsed_seconds": 4806.013957000105,
  "all_requested_runs_completed": true,
  "model_api_calls": 0
}

